Counterfactual Action Evaluation, Observation Bottlenecks, and Representation Geometry in Joint-Embedding Predictive World Models

Low latent prediction error does not establish that a world model distinguishes the consequences of its actions. We introduce an evaluation protocol that traces the same intervention through simulator state, raster observations, target embeddings, and predictor outputs. Exact simulator-state forks in a controlled deformable-physics testbed reveal distinct bottlenecks. Changed commands alter particle motion, yet 41.5% of one-step raster pairs are identical. Observation loss is not the whole explanation: among 579 high-visibility counterfactuals, median predictor-to-target response is 0.0051 and 0.0217 across two seeds, falling to 0.0027 and 0.0116 after variance normalization. An isotropic state perturbation matched to the target counterfactual embedding shift produces 190x and 53x larger predictor changes on the same visible pairs, isolating action-path under-use rather than a dead or globally shrunk predictor. MSE-only training gives 8.36x lower 10-step latent error in matched seeds, but in spectrally concentrated spaces; one VICReg target encoder is also strongly concentrated, so neither error nor rank alone certifies physical state. Finally, stiffness remains near chance even from full-resolution rasters and mechanical state while privileged material parameters decode perfectly, indicating weak identifiability under this excitation rather than encoder discard. These results motivate auditing physical effect, observation visibility, representation geometry, and action dependence separately.

==> reproduction/scripts/__init__.py <==
"""Scripts package (trajectory generation / dataset validation)."""


==> reproduction/scripts/analyze_simulator_counterfactual.py <==
#!/usr/bin/env python3
"""Phase 2–3 analysis + candidate figures from Phase 1 CSVs.

Does not re-simulate. Does not overwrite Phase 1 raw CSVs.
"""

from __future__ import annotations

import csv
import json
import math
import os
import sys
from collections import defaultdict
from pathlib import Path
from typing import Any

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "results" / "reviewer_strengthening" / ".mplconfig"))

CF = ROOT / "results" / "reviewer_strengthening" / "01_simulator_counterfactual"
DIST = ROOT / "results" / "reviewer_strengthening" / "02_action_distance"
BOOT = ROOT / "results" / "reviewer_strengthening" / "03_episode_bootstrap"
FIGS = ROOT / "results" / "reviewer_strengthening" / "paper_figures"
BOOT_SEED = 0
N_BOOT = 5000
NEAR_ZERO = 1e-8


def _load(path: Path) -> list[dict[str, str]]:
    with path.open(encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def _f(row: dict[str, str], key: str) -> float:
    return float(row[key])


def _write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("", encoding="utf-8")
        return
    keys = list(rows[0].keys())
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=keys)
        writer.writeheader()
        writer.writerows(rows)


def _spearman(x: np.ndarray, y: np.ndarray) -> float:
    if x.size < 3:
        return float("nan")
    rx = np.argsort(np.argsort(x))
    ry = np.argsort(np.argsort(y))
    rx = rx.astype(np.float64)
    ry = ry.astype(np.float64)
    rx -= rx.mean()
    ry -= ry.mean()
    denom = float(np.sqrt((rx * rx).sum() * (ry * ry).sum()))
    if denom <= 0:
        return float("nan")
    return float((rx * ry).sum() / denom)


def _angle_deg(fx0: float, fy0: float, fx1: float, fy1: float) -> float:
    n0 = math.hypot(fx0, fy0)
    n1 = math.hypot(fx1, fy1)
    if n0 < 1e-12 or n1 < 1e-12:
        return float("nan")
    cos = max(-1.0, min(1.0, (fx0 * fx1 + fy0 * fy1) / (n0 * n1)))
    return math.degrees(math.acos(cos))


def action_distance(pairs: list[dict[str, str]]) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    DIST.mkdir(parents=True, exist_ok=True)
    primary = [r for r in pairs if r["intervention"] == "shuffled_same_time"]
    rows: list[dict[str, Any]] = []
    for r in primary:
        dcx = _f(r, "alt_cx") - _f(r, "true_cx")
        dcy = _f(r, "alt_cy") - _f(r, "true_cy")
        dfx = _f(r, "alt_fx") - _f(r, "true_fx")
        dfy = _f(r, "alt_fy") - _f(r, "true_fy")
        contact = math.hypot(dcx, dcy)
        force = math.hypot(dfx, dfy)
        mag0 = math.hypot(_f(r, "true_fx"), _f(r, "true_fy"))
        mag1 = math.hypot(_f(r, "alt_fx"), _f(r, "alt_fy"))
        mag_abs = abs(mag1 - mag0)
        mag_rel = mag_abs / mag0 if mag0 > 1e-12 else float("nan")
        ang = _angle_deg(_f(r, "true_fx"), _f(r, "true_fy"), _f(r, "alt_fx"), _f(r, "alt_fy"))
        nrm = math.sqrt(
            sum(
                (_f(r, f"alt_{k}_n") - _f(r, f"true_{k}_n")) ** 2
                for k in ("cx", "cy", "fx", "fy")
            )
        )
        rows.append(
            {
                "episode": int(r["episode"]),
                "t": int(r["t"]),
                "command_change": int(r["command_change"]),
                "effective_contact": int(r["effective_contact"]),
                "contact_euclid": contact,
                "force_euclid": force,
                "force_mag_abs": mag_abs,
                "force_mag_rel": mag_rel,
                "force_angle_deg": ang,
                "force_cosine": math.nan if math.isnan(ang) else math.cos(math.radians(ang)),
                "action_l2_normalized": nrm,
            }
        )
    _write_csv(DIST / "action_pair_metrics.csv", rows)

    dist_rows = []
    true_only = [r for r in pairs if r["intervention"] == "true"]
    arr = np.array(
        [[_f(r, k) for k in ("true_cx", "true_cy", "true_fx", "true_fy")] for r in true_only],
        dtype=np.float64,
    )
    names = ["cx", "cy", "fx", "fy"]
    for i, name in enumerate(names):
        dist_rows.append(
            {
                "quantity": name,
                "mean": float(arr[:, i].mean()),
                "std": float(arr[:, i].std()),
                "q10": float(np.quantile(arr[:, i], 0.1)),
                "q50": float(np.quantile(arr[:, i], 0.5)),
                "q90": float(np.quantile(arr[:, i], 0.9)),
            }
        )
    mags = np.hypot(arr[:, 2], arr[:, 3])
    dist_rows.append(
        {
            "quantity": "force_magnitude",
            "mean": float(mags.mean()),
            "std": float(mags.std()),
            "q10": float(np.quantile(mags, 0.1)),
            "q50": float(np.quantile(mags, 0.5)),
            "q90": float(np.quantile(mags, 0.9)),
        }
    )
    _write_csv(DIST / "action_distribution.csv", dist_rows)
    return rows, {"n_pairs": len(rows)}


def merge_sensitivity(
    dist_rows: list[dict[str, Any]],
    phys: list[dict[str, str]],
    tgt: list[dict[str, str]],
    pred: list[dict[str, str]],
) -> list[dict[str, Any]]:
    phys_h1 = {
        (int(r["episode"]), int(r["t"])): r
        for r in phys
        if r["intervention"] == "shuffled_same_time" and r["horizon"] == "1"
    }
    tgt_h1: dict[tuple[int, int, str], dict[str, str]] = {}
    for r in tgt:
        if r["intervention"] == "shuffled_same_time" and r["horizon"] == "1":
            tgt_h1[(int(r["episode"]), int(r["t"]), r["checkpoint"])] = r
    pred_d: dict[tuple[int, int, str], dict[str, str]] = {}
    for r in pred:
        if r["intervention"] == "shuffled_same_time":
            pred_d[(int(r["episode"]), int(r["t"]), r["checkpoint"])] = r
    merged: list[dict[str, Any]] = []
    ckpts = sorted({r["checkpoint"] for r in pred if r["intervention"] == "shuffled_same_time"})
    for row in dist_rows:
        key = (row["episode"], row["t"])
        p = phys_h1.get(key)
        if p is None:
            continue
        for ckpt in ckpts:
            trow = tgt_h1.get((row["episode"], row["t"], ckpt))
            prow = pred_d.get((row["episode"], row["t"], ckpt))
            if trow is None or prow is None:
                continue
            tmse = float(trow["tgt_mse"])
            pmse = float(prow["pred_mse"])
            ratio = float("nan") if tmse <= NEAR_ZERO else pmse / tmse
            merged.append(
                {
                    **row,
                    "checkpoint": ckpt,
                    "rms_pos": float(p["rms_pos"]),
                    "mse_full": float(p["mse_full"]),
                    "tgt_mse": tmse,
                    "pred_mse": pmse,
                    "capture_ratio": ratio,
                    "ratio_excluded": int(tmse <= NEAR_ZERO),
                }
            )
    return merged


def binned_and_corr(merged: list[dict[str, Any]]) -> None:
    # quintiles on action_l2_normalized computed once on unique (episode,t), then applied
    unique = {}
    for r in merged:
        unique[(r["episode"], r["t"])] = r["action_l2_normalized"]
    vals = np.array(list(unique.values()), dtype=np.float64)
    edges = np.quantile(vals, [0.0, 0.2, 0.4, 0.6, 0.8, 1.0])
    edges[0] = min(edges[0], vals.min()) - 1e-12
    edges[-1] = max(edges[-1], vals.max()) + 1e-12

    def bin_id(x: float) -> int:
        return int(np.searchsorted(edges, x, side="right") - 1)

    binned_rows = []
    corr_rows = []
    ckpts = sorted({r["checkpoint"] for r in merged})
    for ckpt in ckpts:
        sub = [r for r in merged if r["checkpoint"] == ckpt]
        x = np.array([r["action_l2_normalized"] for r in sub])
        for yname in ("rms_pos", "tgt_mse", "pred_mse", "capture_ratio"):
            y = np.array([r[yname] for r in sub], dtype=np.float64)
            mask = np.isfinite(x) & np.isfinite(y)
            corr_rows.append(
                {
                    "checkpoint": ckpt,
                    "x": "action_l2_normalized",
                    "y": yname,
                    "spearman": _spearman(x[mask], y[mask]),
                    "n": int(mask.sum()),
                }
            )
        for b in range(5):
            chunk = [r for r in sub if bin_id(r["action_l2_normalized"]) == b]
            if not chunk:
                continue
            binned_rows.append(
                {
                    "checkpoint": ckpt,
                    "quintile": b + 1,
                    "n": len(chunk),
                    "action_l2_median": float(np.median([r["action_l2_normalized"] for r in chunk])),
                    "rms_pos_median": float(np.median([r["rms_pos"] for r in chunk])),
                    "tgt_mse_median": float(np.median([r["tgt_mse"] for r in chunk])),
                    "pred_mse_median": float(np.median([r["pred_mse"] for r in chunk])),
                    "edge_lo": float(edges[b]),
                    "edge_hi": float(edges[b + 1]),
                }
            )
    _write_csv(DIST / "binned_sensitivity.csv", binned_rows)
    _write_csv(DIST / "correlations.csv", corr_rows)
    (DIST / "summary.md").write_text(
        "# Action-distance summary\n\nQuintiles were defined on normalized action L2 "
        "**before** inspecting predictor trends.\n\n"
        + json.dumps({"n_merged": len(merged), "correlations": corr_rows[:12]}, indent=2)
        + "\n",
        encoding="utf-8",
    )


def bootstrap(merged: list[dict[str, Any]], phys: list[dict[str, str]]) -> None:
    BOOT.mkdir(parents=True, exist_ok=True)
    rng = np.random.default_rng(BOOT_SEED)
    per_ep_rows: list[dict[str, Any]] = []
    ckpts = sorted({r["checkpoint"] for r in merged})
    episodes = sorted({r["episode"] for r in merged})

    def subset_mask(r: dict[str, Any], mode: str) -> bool:
        if mode == "all":
            return True
        if mode == "command_change":
            return int(r["command_change"]) == 1
        if mode == "effective_contact":
            return int(r["effective_contact"]) == 1
        if mode == "effective_contact_command_change":
            return int(r["effective_contact"]) == 1 and int(r["command_change"]) == 1
        return False

    # per-episode means
    for ep in episodes:
        for ckpt in ckpts:
            for mode in ("all", "command_change", "effective_contact", "effective_contact_command_change"):
                rows = [r for r in merged if r["episode"] == ep and r["checkpoint"] == ckpt and subset_mask(r, mode)]
                if not rows:
                    continue
                per_ep_rows.append(
                    {
                        "episode": ep,
                        "checkpoint": ckpt,
                        "subset": mode,
                        "n": len(rows),
                        "rms_pos": float(np.mean([r["rms_pos"] for r in rows])),
                        "tgt_mse": float(np.mean([r["tgt_mse"] for r in rows])),
                        "pred_mse": float(np.mean([r["pred_mse"] for r in rows])),
                        "capture_ratio": float(
                            np.nanmean([r["capture_ratio"] for r in rows if r["ratio_excluded"] == 0])
                        ),
                    }
                )
    _write_csv(BOOT / "per_episode_metrics.csv", per_ep_rows)

    summary_rows = []
    payload: dict[str, Any] = {"n_boot": N_BOOT, "seed": BOOT_SEED, "unit": "episode"}
    for ckpt in ckpts:
        for mode in ("all", "command_change", "effective_contact", "effective_contact_command_change"):
            ep_rows = [r for r in per_ep_rows if r["checkpoint"] == ckpt and r["subset"] == mode]
            if len(ep_rows) < 2:
                continue
            eps = np.array([r["episode"] for r in ep_rows])
            metrics = {
                "rms_pos": np.array([r["rms_pos"] for r in ep_rows], dtype=np.float64),
                "tgt_mse": np.array([r["tgt_mse"] for r in ep_rows], dtype=np.float64),
                "pred_mse": np.array([r["pred_mse"] for r in ep_rows], dtype=np.float64),
                "capture_ratio": np.array([r["capture_ratio"] for r in ep_rows], dtype=np.float64),
            }
            n = len(ep_rows)
            for mname, arr in metrics.items():
                stats = []
                finite = np.isfinite(arr)
                if finite.sum() < 2:
                    continue
                for _ in range(N_BOOT):
                    idx = rng.integers(0, n, size=n)
                    stats.append(float(np.nanmean(arr[idx])))
                lo, hi = np.quantile(stats, [0.025, 0.975])
                row = {
                    "checkpoint": ckpt,
                    "subset": mode,
                    "metric": mname,
                    "n_episodes": n,
                    "point": float(np.nanmean(arr)),
                    "ci95_lo": float(lo),
                    "ci95_hi": float(hi),
                }
                summary_rows.append(row)
                payload.setdefault(ckpt, {}).setdefault(mode, {})[mname] = {
                    k: row[k] for k in ("n_episodes", "point", "ci95_lo", "ci95_hi")
                }
    _write_csv(BOOT / "bootstrap_summary.csv", summary_rows)
    (BOOT / "bootstrap_summary.json").write_text(json.dumps(payload, indent=2), encoding="utf-8")
    (BOOT / "bootstrap_protocol.md").write_text(
        f"# Episode bootstrap\n\nResamples: {N_BOOT}\nSeed: {BOOT_SEED}\n"
        "Unit: validation episode (transitions within an episode are not treated as independent).\n"
        "Statistic: mean of per-episode means.\n"
        "CI: percentile 95%.\n"
        "Do not interpret a tiny CI around a tiny effect as practical action dependence.\n",
        encoding="utf-8",
    )


def figures(merged: list[dict[str, Any]], phys: list[dict[str, str]], pred: list[dict[str, str]]) -> None:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    FIGS.mkdir(parents=True, exist_ok=True)
    CF.mkdir(parents=True, exist_ok=True)
    DIST.mkdir(parents=True, exist_ok=True)
    BOOT.mkdir(parents=True, exist_ok=True)

    def save(fig, stem: str, extra: Path | None = None) -> None:
        fig.tight_layout()
        for folder in (FIGS, extra):
            if folder is None:
                continue
            folder.mkdir(parents=True, exist_ok=True)
            fig.savefig(folder / f"{stem}.pdf")
            fig.savefig(folder / f"{stem}.png", dpi=200)
        plt.close(fig)

    kinds_primary = ["shuffled_same_time", "neutral"]
    kinds_secondary = ["force_reversed", "force_rotated", "force_scaled", "contact_perturbed"]
    ckpts = sorted({r["checkpoint"] for r in merged})

    # Panel figure physical vs model
    fig, axes = plt.subplots(2, 2, figsize=(7.2, 6.2))
    phys_h1 = [r for r in phys if r["horizon"] == "1" and r["intervention"] != "true"]
    labels = kinds_primary + kinds_secondary
    data = []
    for k in labels:
        data.append([float(r["rms_pos"]) for r in phys_h1 if r["intervention"] == k])
    axes[0, 0].boxplot(data, tick_labels=["shuf", "neut", "rev", "rot", "×1.5", "cx+r"], showfliers=False)
    axes[0, 0].set_ylabel("RMS particle position Δ")
    axes[0, 0].set_title("A. Physical divergence (h=1)")
    axes[0, 0].axhline(0.0, color="0.6", lw=0.5)

    # target latent: use merged tgt for shuffle only plus we need other kinds from tgt file...
    # Use phys-joined? We only merged shuffle. Plot shuffle/neutral from pred+ we'll skip tgt others if needed.
    tgt_path = CF / "target_latent_divergence_per_example.csv"
    tgt = _load(tgt_path)
    tgt_h1 = [r for r in tgt if r["horizon"] == "1" and r["intervention"] != "true"]
    ckpt0 = ckpts[0] if ckpts else "vicreg_nocrop_s42"
    data_t = []
    for k in labels:
        data_t.append(
            [float(r["tgt_mse"]) for r in tgt_h1 if r["intervention"] == k and r["checkpoint"] == ckpt0]
        )
    axes[0, 1].boxplot(data_t, tick_labels=["shuf", "neut", "rev", "rot", "×1.5", "cx+r"], showfliers=False)
    axes[0, 1].set_ylabel(f"Target latent MSE ({ckpt0})")
    axes[0, 1].set_title("B. Target-encoder future Δ")

    pred_rows = [r for r in pred if r["intervention"] != "true" and r["checkpoint"] == ckpt0]
    data_p = []
    for k in labels:
        data_p.append([float(r["pred_mse"]) for r in pred_rows if r["intervention"] == k])
    axes[1, 0].boxplot(data_p, tick_labels=["shuf", "neut", "rev", "rot", "×1.5", "cx+r"], showfliers=False)
    axes[1, 0].set_ylabel(f"Predictor MSE ({ckpt0})")
    axes[1, 0].set_title("C. Predictor true-vs-alt Δ")

    sub = [r for r in merged if r["checkpoint"] == ckpt0 and r["ratio_excluded"] == 0]
    axes[1, 1].scatter(
        [r["tgt_mse"] for r in sub],
        [r["pred_mse"] for r in sub],
        s=6,
        alpha=0.25,
        c=["C0" if r["effective_contact"] else "C1" for r in sub],
    )
    axes[1, 1].set_xlabel("Target future MSE (true vs shuffled)")
    axes[1, 1].set_ylabel("Predictor MSE (true vs shuffled)")
    axes[1, 1].set_title("D. Capture: pred Δ vs target Δ")
    axes[1, 1].set_xscale("log")
    axes[1, 1].set_yscale("log")
    save(fig, "figure_physical_vs_model_action_sensitivity", CF)

    # horizon figure
    fig, ax = plt.subplots(figsize=(3.5, 2.6))
    for kind, ls in (("shuffled_same_time", "-"), ("neutral", "--")):
        xs, ys = [], []
        for h in (1, 3, 5):
            vals = [float(r["rms_pos"]) for r in phys if r["intervention"] == kind and r["horizon"] == str(h)]
            xs.append(h)
            ys.append(float(np.median(vals)) if vals else math.nan)
        ax.plot(xs, ys, ls, marker="o", label=kind.replace("_", " "))
    ax.set_xlabel("horizon (observation steps)")
    ax.set_ylabel("median RMS particle Δ")
    ax.set_title("Physical divergence vs horizon")
    ax.legend(fontsize=7)
    save(fig, "figure_counterfactual_horizon", CF)

    # contact stratification
    fig, ax = plt.subplots(figsize=(3.5, 2.6))
    cats = ["no/weak", "effective"]
    for i, kind in enumerate(("shuffled_same_time", "neutral")):
        vals = []
        for flag in (0, 1):
            chunk = [
                float(r["rms_pos"])
                for r in phys
                if r["intervention"] == kind and r["horizon"] == "1" and int(r["effective_contact"]) == flag
            ]
            vals.append(float(np.median(chunk)) if chunk else math.nan)
        ax.plot([0, 1], vals, marker="o", label=kind.replace("_", " "))
    ax.set_xticks([0, 1], cats)
    ax.set_ylabel("median RMS particle Δ (h=1)")
    ax.set_title("Contact stratification")
    ax.legend(fontsize=7)
    save(fig, "figure_contact_stratification", CF)

    # action distance vs response
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.5))
    sub = [r for r in merged if r["checkpoint"] == ckpt0]
    axes[0].scatter([r["action_l2_normalized"] for r in sub], [r["rms_pos"] for r in sub], s=5, alpha=0.2)
    axes[0].set_xlabel("normalized action L2")
    axes[0].set_ylabel("physical RMS Δ")
    axes[1].scatter([r["action_l2_normalized"] for r in sub], [r["tgt_mse"] for r in sub], s=5, alpha=0.2)
    axes[1].set_xlabel("normalized action L2")
    axes[1].set_ylabel("target latent MSE")
    axes[2].scatter([r["action_l2_normalized"] for r in sub], [r["pred_mse"] for r in sub], s=5, alpha=0.2)
    axes[2].set_xlabel("normalized action L2")
    axes[2].set_ylabel("predictor MSE")
    fig.suptitle(f"Action distance vs response ({ckpt0})", fontsize=9)
    save(fig, "figure_action_distance_vs_response", DIST)

    # bootstrap CI figure
    boot_csv = BOOT / "bootstrap_summary.csv"
    if boot_csv.is_file() and boot_csv.stat().st_size > 0:
        boot_rows = _load(boot_csv)
        fig, ax = plt.subplots(figsize=(3.5, 2.8))
        y = 0
        labels_y = []
        for row in boot_rows:
            if row["metric"] != "pred_mse":
                continue
            if row["subset"] not in {"all", "command_change", "effective_contact"}:
                continue
            point = float(row["point"])
            lo = float(row["ci95_lo"])
            hi = float(row["ci95_hi"])
            ax.errorbar(point, y, xerr=[[point - lo], [hi - point]], fmt="o", capsize=3)
            labels_y.append(f"{row['checkpoint'].split('_')[-1]} {row['subset']}")
            y += 1
        ax.set_yticks(range(len(labels_y)), labels_y, fontsize=7)
        ax.set_xlabel("episode-mean predictor MSE (95% CI)")
        ax.set_title("Bootstrap CIs (episode unit)")
        save(fig, "figure_counterfactual_ci", BOOT)

    captions = FIGS / "captions.md"
    captions.write_text(
        "# Candidate figure captions\n\n"
        "**figure_physical_vs_model_action_sensitivity**: Same-state MLS-MPM forks. "
        "A: particle RMS position change under alternate actions. "
        "B: EMA target-encoder MSE between true and counterfactual futures. "
        "C: predictor output MSE under true vs alternate *normalized* actions, same z_t. "
        "D: predictor Δ vs target Δ for shuffled pairs (log-log). "
        "Primary interventions are shuffled-same-time and neutral; others are OOD diagnostics "
        "and are not pooled.\n\n"
        "**figure_counterfactual_horizon**: Median physical RMS vs horizon for primary interventions.\n\n"
        "**figure_contact_stratification**: Effective contact is min-distance ≤ 2 contact_radius, "
        "predeclared from the normalized Gaussian actuator.\n\n"
        "**figure_action_distance_vs_response**: Normalized four-D action L2 vs physical / target / predictor Δ.\n\n"
        "**figure_counterfactual_ci**: Percentile bootstrap CIs; resampling unit is the validation episode.\n",
        encoding="utf-8",
    )


def tex_tables(summary: dict[str, Any]) -> None:
    lines = [
        r"\begin{tabular}{lrrr}",
        r"\toprule",
        r"Intervention & median RMS pos $\Delta$ ($h{=}1$) & median target MSE & median predictor MSE \\",
        r"\midrule",
    ]
    # filled later if keys exist
    (CF / "table_simulator_counterfactual.tex").write_text(
        "% Auto-generated candidate table. Not manuscript text.\n"
        + "\n".join(lines)
        + "\n% See aggregate_metrics.json for exact values.\n\\bottomrule\n\\end{tabular}\n",
        encoding="utf-8",
    )
    (DIST / "table_action_distance.tex").write_text(
        "% See action_pair_metrics.csv / binned_sensitivity.csv / correlations.csv\n",
        encoding="utf-8",
    )


def statistical_summary(agg: dict[str, Any], merged: list[dict[str, Any]]) -> None:
    shuf = agg.get("median_rms_pos_h1", {}).get("shuffled_same_time", {})
    neut = agg.get("median_rms_pos_h1", {}).get("neutral", {})
    supported = []
    not_supported = []
    phys = shuf.get("all")
    if phys is not None and phys > 1e-6:
        supported.append(
            "The simulator state diverges under shuffled-same-time actions at h=1 "
            f"(median RMS particle position Δ = {phys})."
        )
    else:
        not_supported.append("Material physical response to shuffled actions at h=1.")
    for ckpt, pred in agg.get("median_pred_mse", {}).get("shuffled_same_time", {}).items():
        tgt = agg.get("median_tgt_mse_h1", {}).get("shuffled_same_time", {}).get(ckpt)
        ratio = agg.get("median_capture_ratio_h1", {}).get("shuffled_same_time", {}).get(ckpt)
        if pred is not None and tgt is not None and pred < 0.01 * max(tgt, 1e-12):
            supported.append(
                f"{ckpt}: predictor shuffled Δ ({pred}) is much smaller than target-future Δ ({tgt}); "
                f"median capture ratio {ratio}."
            )
        elif pred is not None and tgt is not None:
            not_supported.append(
                f"{ckpt}: predictor/target relationship is not a near-zero capture ratio "
                f"(pred={pred}, tgt={tgt}, ratio={ratio})."
            )
    (CF / "statistical_summary.md").write_text(
        "# Statistical summary (Phase 1)\n\n"
        f"N transitions: {agg.get('n_transitions')}\n"
        f"N command-change: {agg.get('n_command_change_transitions')}\n"
        f"N effective-contact: {agg.get('n_effective_contact_transitions')}\n\n"
        "## Conclusion supported\n\n"
        + "\n".join(f"- {s}" for s in supported)
        + "\n\n## Conclusion NOT supported\n\n"
        + ("\n".join(f"- {s}" for s in not_supported) if not_supported else "- (none listed from these medians)")
        + "\n\nSecondary OOD interventions are diagnostic and are not pooled with TRUE/SHUFFLED/NEUTRAL.\n",
        encoding="utf-8",
    )


def main() -> int:
    phys_path = CF / "physical_divergence_per_example.csv"
    if not phys_path.is_file():
        print("BLOCKED: Phase 1 CSVs missing", flush=True)
        return 2
    pairs = _load(CF / "counterfactual_pairs.csv")
    phys = _load(phys_path)
    tgt = _load(CF / "target_latent_divergence_per_example.csv")
    pred = _load(CF / "predictor_divergence_per_example.csv")
    agg = json.loads((CF / "aggregate_metrics.json").read_text(encoding="utf-8"))
    dist_rows, _ = action_distance(pairs)
    merged = merge_sensitivity(dist_rows, phys, tgt, pred)
    binned_and_corr(merged)
    bootstrap(merged, phys)
    figures(merged, phys, pred)
    tex_tables(agg)
    statistical_summary(agg, merged)
    print("PHASE 2/3 analysis complete", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> reproduction/scripts/corrected_seed43_audit.py <==
#!/usr/bin/env python3
"""Matched seed-42/43 eval for corrected no-crop VICReg (action + no-action).

Reuses ``evaluate_model`` / ``rollout_predictions`` from ``src/eval.py`` — the
same functions that wrote ``outputs/mpm_action_ablation.json``. Reports
``last.pt`` (final epoch), never ``best.pt``.

Writes ``outputs/corrected_seed43_audit.json`` only. Does not touch seed-42
run directories, ``probe_diagnostics.json``, or ``paper/``.

Variance-normalized MSE is not implemented in ``src/eval.py``; those fields
are recorded as null.

Action-counterfactual protocol (no prior script in this repo; this is a
minimal wrapper around ``rollout_predictions``):
* true / shuffled / neutral one-step latent MSE
* shuffle = a single episode permutation of ``model_actions`` (preserves the
  action marginal and the hold-3 temporal structure)
* neutral = zeros in z-scored action space (training-split mean action)
* change-boundary one-step MSE at t in {3, 6, 9, 12} (``t % hold == 0`` after
  the initial sample; see ``scripts/generate_trajectories.py``)
"""

from __future__ import annotations

import argparse
import json
import logging
import sys
from pathlib import Path
from typing import Any

import torch
from torch import Tensor

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import seed_everything
from src.dataset import build_dataset
from src.eval import evaluate_model, effective_rank, horizon_mse, rollout_predictions
from src.train import apply_dataset_path, load_model_from_checkpoint, peek_checkpoint_epoch

LOGGER = logging.getLogger("ac_jepa.seed43_audit")
HORIZONS = (1, 5, 10)
CHANGE_TIMES = (3, 6, 9, 12)
SHUFFLE_SEED = 0

RUNS = (
    {
        "key": "vicreg_nocrop_s42",
        "label": "corrected no-crop + action",
        "seed": 42,
        "ckpt": Path("outputs/vicreg_nocrop/last.pt"),
        "expect_action": True,
    },
    {
        "key": "vicreg_nocrop_s43",
        "label": "corrected no-crop + action",
        "seed": 43,
        "ckpt": Path("outputs/vicreg_nocrop_seed43/last.pt"),
        "expect_action": True,
    },
    {
        "key": "vicreg_nocrop_noaction_s42",
        "label": "corrected no-crop + no-action",
        "seed": 42,
        "ckpt": Path("outputs/no_action/last.pt"),
        "expect_action": False,
    },
    {
        "key": "vicreg_nocrop_noaction_s43",
        "label": "corrected no-crop + no-action",
        "seed": 43,
        "ckpt": Path("outputs/vicreg_nocrop_noaction_seed43/last.pt"),
        "expect_action": False,
    },
)


def _mean(values: list[float] | None) -> float | None:
    if not values:
        return None
    return float(sum(values) / len(values))


def _mse_at(horizons: list[int], mse: list[float], k: int) -> float:
    return float(mse[horizons.index(k)])


def _pct_change(base: float, other: float) -> float:
    if abs(base) < 1e-12:
        return float("nan")
    return 100.0 * (other - base) / base


def _mean_half_range(a: float, b: float) -> dict[str, float]:
    return {"mean": 0.5 * (a + b), "half_range": 0.5 * abs(a - b)}


def _one_step(
    model: Any,
    observations: Tensor,
    actions: Tensor,
    device: torch.device,
    start_frame: int,
    batch_size: int = 8,
) -> tuple[Tensor, Tensor, float]:
    z_hat, z_tgt = rollout_predictions(
        model,
        observations,
        actions,
        max_horizon=1,
        device=device,
        batch_size=batch_size,
        start_frame=start_frame,
    )
    mse = float(horizon_mse(z_hat, z_tgt)[0])
    return z_hat, z_tgt, mse


def action_counterfactual_audit(
    model: Any,
    observations: Tensor,
    actions: Tensor,
    device: torch.device,
    *,
    batch_size: int = 8,
    shuffle_seed: int = SHUFFLE_SEED,
    change_times: tuple[int, ...] = CHANGE_TIMES,
) -> dict[str, Any]:
    """True / shuffled / neutral one-step audit on the existing rollout op."""
    generator = torch.Generator(device="cpu")
    generator.manual_seed(int(shuffle_seed))
    perm = torch.randperm(actions.shape[0], generator=generator)
    shuffled = actions[perm]
    neutral = torch.zeros_like(actions)

    z_true, _, mse_true = _one_step(model, observations, actions, device, 0, batch_size)
    z_shuf, _, mse_shuf = _one_step(model, observations, shuffled, device, 0, batch_size)
    _, _, mse_neut = _one_step(model, observations, neutral, device, 0, batch_size)
    pred_pred = float((z_true - z_shuf).pow(2).mean().item())

    change_rows: list[dict[str, Any]] = []
    for t in change_times:
        if t >= int(observations.shape[1]) - 1:
            continue
        zt, _, mt = _one_step(model, observations, actions, device, t, batch_size)
        zs, _, ms = _one_step(model, observations, shuffled, device, t, batch_size)
        _, _, mn = _one_step(model, observations, neutral, device, t, batch_size)
        change_rows.append(
            {
                "t": int(t),
                "true_mse": mt,
                "shuffled_mse": ms,
                "neutral_mse": mn,
                "shuffle_pct_change": _pct_change(mt, ms),
                "neutral_pct_change": _pct_change(mt, mn),
                "pred_to_pred_mse": float((zt - zs).pow(2).mean().item()),
            }
        )

    def _avg(key: str) -> float | None:
        vals = [float(row[key]) for row in change_rows]
        return None if not vals else float(sum(vals) / len(vals))

    return {
        "protocol": {
            "shuffle": "episode permutation of model_actions; one shared perm for all t",
            "neutral": "zeros in z-scored action space (training-split mean)",
            "one_step": "rollout_predictions start_frame=t, max_horizon=1",
            "change_times": list(change_times),
            "shuffle_seed": int(shuffle_seed),
            "prior_script": None,
            "note": (
                "No counterfactual-action helper existed in src/eval.py or paper macros. "
                "This wraps rollout_predictions only."
            ),
        },
        "all_t0_one_step": {
            "true_mse": mse_true,
            "shuffled_mse": mse_shuf,
            "neutral_mse": mse_neut,
            "shuffle_pct_change": _pct_change(mse_true, mse_shuf),
            "neutral_pct_change": _pct_change(mse_true, mse_neut),
            "pred_to_pred_mse": pred_pred,
        },
        "change_boundaries": change_rows,
        "change_boundary_mean": {
            "true_mse": _avg("true_mse"),
            "shuffled_mse": _avg("shuffled_mse"),
            "neutral_mse": _avg("neutral_mse"),
            "shuffle_pct_change": _avg("shuffle_pct_change"),
            "neutral_pct_change": _avg("neutral_pct_change"),
            "pred_to_pred_mse": _avg("pred_to_pred_mse"),
        },
    }


def summarize_eval(payload: dict[str, Any], counterfactual: dict[str, Any] | None) -> dict[str, Any]:
    horizons = [int(h) for h in payload["horizons"]]
    mse = [float(v) for v in payload["rollout_mse"]]
    rank = payload["effective_rank"]
    all_cf = None if counterfactual is None else counterfactual["all_t0_one_step"]
    ch_cf = None if counterfactual is None else counterfactual["change_boundary_mean"]
    return {
        "mse_k": {str(k): _mse_at(horizons, mse, k) for k in HORIZONS},
        "variance_normalized_mse_k": {str(k): None for k in HORIZONS},
        "effective_rank_z_target": rank["z_target"]["participation_ratio"],
        "effective_rank_z_hat": rank["z_hat"]["participation_ratio"],
        "eig_frac_top1_z_hat": rank["z_hat"]["eig_frac_top1"],
        "eig_frac_top1_z_target": rank["z_target"]["eig_frac_top1"],
        "geometry_val_mean": _mean(payload.get("geometry_probe_acc")),
        "stiffness_val_mean": _mean(payload.get("stiffness_probe_acc")),
        "contact_val_mean": _mean(payload.get("contact_probe_acc")),
        "shuffle_delta_all": None if all_cf is None else all_cf["shuffle_pct_change"],
        "shuffle_delta_change": None if ch_cf is None else ch_cf["shuffle_pct_change"],
        "neutral_delta_all": None if all_cf is None else all_cf["neutral_pct_change"],
        "pred_to_pred_mse_all": None if all_cf is None else all_cf["pred_to_pred_mse"],
    }


def eval_checkpoint(
    spec: dict[str, Any],
    dataset_path: str,
    device: torch.device,
    *,
    probe_epochs: int,
    batch_size: int,
    run_counterfactual: bool,
) -> dict[str, Any]:
    ckpt = Path(spec["ckpt"])
    epoch = peek_checkpoint_epoch(ckpt)
    if epoch < 200:
        raise RuntimeError(f"{ckpt} epoch={epoch}; need final-epoch 200 last.pt")
    seed_everything(0)
    model, cfg = load_model_from_checkpoint(ckpt, device)
    cond = bool(getattr(model.predictor, "condition_on_action", True))
    if cond != bool(spec["expect_action"]):
        raise RuntimeError(
            f"{ckpt}: condition_on_action={cond}, expected {spec['expect_action']}"
        )
    cfg = apply_dataset_path(cfg, dataset_path, num_workers=0)
    cfg.training.device = str(device)
    dataset = build_dataset(cfg.data, split="all")
    payload = evaluate_model(
        model,
        dataset,
        device,
        max_horizon=10,
        probe_epochs=probe_epochs,
        batch_size=batch_size,
        start_frames=(0,),
    )
    counterfactual = None
    if run_counterfactual:
        counterfactual = action_counterfactual_audit(
            model,
            dataset.observations,
            dataset.model_actions,
            device,
            batch_size=batch_size,
        )
    summary = summarize_eval(payload, counterfactual)
    return {
        "key": spec["key"],
        "label": spec["label"],
        "seed": spec["seed"],
        "checkpoint": str(ckpt.resolve()),
        "checkpoint_epoch": epoch,
        "condition_on_action": cond,
        "config": cfg.to_dict(),
        "n_train": payload["n_train"],
        "n_val": payload["n_val"],
        "start_frame": payload["start_frame"],
        "summary": summary,
        "horizons": payload["horizons"],
        "rollout_mse": payload["rollout_mse"],
        "effective_rank": payload["effective_rank"],
        "geometry_probe_acc": payload.get("geometry_probe_acc"),
        "stiffness_probe_acc": payload.get("stiffness_probe_acc"),
        "contact_probe_acc": payload.get("contact_probe_acc"),
        "counterfactual": counterfactual,
        "variance_normalized_mse_supported": False,
    }


def _fmt(value: float | None, digits: int = 4) -> str:
    if value is None:
        return "n/a"
    if abs(value) >= 100:
        return f"{value:.1f}"
    return f"{value:.{digits}f}"


def print_table(rows: list[dict[str, Any]]) -> str:
    header = (
        "| Model | Seed | MSE@1 | MSE@5 | MSE@10 | Pred. eff. rank | Top-1 | "
        "Contact | Stiffness | Geometry | Shuffle Δ all | Shuffle Δ change |"
    )
    sep = "|---|---|---|---|---|---|---|---|---|---|---|---|"
    lines = [header, sep]
    for row in rows:
        s = row["summary"]
        lines.append(
            "| {label} | {seed} | {m1} | {m5} | {m10} | {rank} | {top1} | {c} | {st} | {g} | {d_all} | {d_ch} |".format(
                label=row["label"],
                seed=row["seed"],
                m1=_fmt(s["mse_k"]["1"], 4),
                m5=_fmt(s["mse_k"]["5"], 3),
                m10=_fmt(s["mse_k"]["10"], 3),
                rank=_fmt(s["effective_rank_z_hat"], 2),
                top1=_fmt(s["eig_frac_top1_z_hat"], 3),
                c=_fmt(s["contact_val_mean"], 3),
                st=_fmt(s["stiffness_val_mean"], 3),
                g=_fmt(s["geometry_val_mean"], 3),
                d_all=_fmt(s["shuffle_delta_all"], 2),
                d_ch=_fmt(s["shuffle_delta_change"], 2),
            )
        )
    text = "\n".join(lines)
    print(text, flush=True)
    return text


def two_seed_aggregates(rows: list[dict[str, Any]]) -> dict[str, Any]:
    by_family: dict[str, list[dict[str, Any]]] = {}
    for row in rows:
        by_family.setdefault(row["label"], []).append(row)
    out: dict[str, Any] = {}
    metric_keys = (
        ("mse_1", lambda s: s["mse_k"]["1"]),
        ("mse_5", lambda s: s["mse_k"]["5"]),
        ("mse_10", lambda s: s["mse_k"]["10"]),
        ("pred_eff_rank", lambda s: s["effective_rank_z_hat"]),
        ("target_eff_rank", lambda s: s["effective_rank_z_target"]),
        ("top1", lambda s: s["eig_frac_top1_z_hat"]),
        ("contact", lambda s: s["contact_val_mean"]),
        ("stiffness", lambda s: s["stiffness_val_mean"]),
        ("geometry", lambda s: s["geometry_val_mean"]),
        ("shuffle_delta_all", lambda s: s["shuffle_delta_all"]),
        ("shuffle_delta_change", lambda s: s["shuffle_delta_change"]),
    )
    for label, family in by_family.items():
        if len(family) != 2:
            continue
        a, b = family[0]["summary"], family[1]["summary"]
        out[label] = {
            key: _mean_half_range(float(fn(a)), float(fn(b)))
            for key, fn in metric_keys
            if fn(a) is not None and fn(b) is not None
        }
    return out


def main(argv: list[str] | None = None) -> dict[str, Any]:
    parser = argparse.ArgumentParser()
    parser.add_argument("--dataset-path", default="outputs/physics_mpm")
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--output", default="outputs/corrected_seed43_audit.json")
    parser.add_argument("--probe-epochs", type=int, default=80)
    parser.add_argument("--batch-size", type=int, default=8)
    args = parser.parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    device = torch.device(args.device)
    rows: list[dict[str, Any]] = []
    for spec in RUNS:
        LOGGER.info("eval %s %s", spec["key"], spec["ckpt"])
        rows.append(
            eval_checkpoint(
                spec,
                args.dataset_path,
                device,
                probe_epochs=args.probe_epochs,
                batch_size=args.batch_size,
                run_counterfactual=True,
            )
        )
    table = print_table(rows)
    aggregates = two_seed_aggregates(rows)
    document = {
        "eval_device": str(device),
        "dataset_path": args.dataset_path,
        "checkpoint_policy": "last.pt final epoch, not best.pt",
        "mse_scope": (
            "evaluate_model averages rollout MSE over all episodes (train+val), "
            "matching outputs/mpm_action_ablation.json; rank and probes use val"
        ),
        "variance_normalized_mse": "not implemented in src/eval.py",
        "table_markdown": table,
        "two_seed_mean_half_range": aggregates,
        "runs": rows,
    }
    out = Path(args.output)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(document, indent=2, default=str), encoding="utf-8")
    LOGGER.info("wrote %s", out)
    print("AUDIT_COMPLETE", out, flush=True)
    return document


if __name__ == "__main__":
    main()


==> reproduction/scripts/diagnose_probes.py <==
"""Probe diagnosis runner (smoke vs physics dump).

Default paths match the audited ``outputs/`` tree. Pass ``--output-dir`` from
``scripts/reproduce_all.sh`` so a fresh tree is not mixed with that audit.
"""

from __future__ import annotations

import argparse
import json
import logging
import shutil
import sys
import tempfile
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import torch

from src.dataset import build_dataset
from src.eval import evaluate_model, write_probe_diagnostics
from src.train import apply_dataset_path, load_model_from_checkpoint, peek_checkpoint_epoch

logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
    datefmt="%H:%M:%S",
)
DEVICE = torch.device("cpu")


def _eval_ckpt(
    ckpt: Path,
    *,
    dataset_path: str | None,
    name: str,
    max_horizon: int,
    probe_epochs: int,
    source_path: Path | None = None,
    metrics_jsonl_epochs: int = 0,
    require_final: bool = False,
    min_epochs: int = 200,
    start_frames: tuple[int, ...] = (0,),
) -> dict:
    source = Path(source_path) if source_path is not None else Path(ckpt)
    ckpt_epoch = peek_checkpoint_epoch(source)
    jsonl_epochs = int(metrics_jsonl_epochs)
    is_final = ckpt_epoch >= min_epochs and jsonl_epochs >= min_epochs
    if require_final and not is_final:
        raise SystemExit(
            f"refuse in-progress {name}: checkpoint={source} "
            f"checkpoint_epoch={ckpt_epoch} metrics.jsonl_train_epoch={jsonl_epochs} "
            f"(need both >= {min_epochs})"
        )
    model, cfg = load_model_from_checkpoint(ckpt, DEVICE)
    if dataset_path:
        cfg = apply_dataset_path(cfg, dataset_path, num_workers=0)
        cfg.training.device = "cpu"
    dataset = build_dataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    print(
        f"== {name}  source={source}  ckpt_epoch={ckpt_epoch}  "
        f"jsonl_epochs={jsonl_epochs}  final={is_final}  "
        f"n_train={n_train} n_val={n_val}  path={cfg.data.dataset_path}"
    )
    payload = evaluate_model(
        model,
        dataset,
        DEVICE,
        max_horizon=max_horizon,
        probe_epochs=probe_epochs,
        batch_size=8,
        start_frames=start_frames,
    )
    payload["checkpoint"] = str(ckpt)
    payload["checkpoint_source"] = str(source)
    payload["checkpoint_epoch"] = ckpt_epoch
    payload["metrics_jsonl_train_epochs"] = jsonl_epochs
    payload["final"] = is_final
    payload["dataset_path"] = cfg.data.dataset_path
    return payload


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Write probe_diagnostics.json for available checkpoints.")
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument(
        "--dataset-path",
        default=None,
        help="Physics dump for the scaled probe. Defaults to <output-dir>/physics_mpm if present.",
    )
    parser.add_argument("--probe-epochs", type=int, default=80)
    parser.add_argument("--max-horizon", type=int, default=10)
    parser.add_argument(
        "--physics-only",
        action="store_true",
        help="Skip dummy-lattice smoke checkpoints; evaluate physics_mpm only.",
    )
    parser.add_argument(
        "--audit-notes",
        action="store_true",
        help="Attach the frozen 2026-09-04 paper_limitation text (only valid for the audited outputs/ tree).",
    )
    parser.add_argument(
        "--require-final",
        action="store_true",
        help="Refuse to evaluate physics checkpoints unless last.pt epoch and metrics.jsonl are both >= 200.",
    )
    parser.add_argument(
        "--start-frames",
        default="0,3,5,7",
        help="Comma-separated rollout start indices. Frame 0 is the rest state; later "
        "starts encode after the object has already deformed.",
    )
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> Path:
    args = _parse_args(argv)
    output_dir = Path(args.output_dir)
    dump = args.dataset_path
    if dump is None:
        candidate = output_dir / "physics_mpm"
        dump = str(candidate) if candidate.is_dir() else None

    results: dict = {}
    dump_ok = bool(dump and Path(dump).exists())
    start_frames = tuple(int(part.strip()) for part in str(args.start_frames).split(",") if part.strip())
    if not start_frames:
        start_frames = (0,)
    if not args.physics_only:
        mse_ckpt = output_dir / "mse" / "last.pt"
        if mse_ckpt.is_file():
            results["mse_smoke"] = _eval_ckpt(
                mse_ckpt,
                dataset_path=None,
                name="mse_smoke",
                max_horizon=args.max_horizon,
                probe_epochs=args.probe_epochs,
            )
        abl = output_dir / "ablation" / "full_vicreg" / "last.pt"
        if abl.is_file():
            results["vicreg_smoke"] = _eval_ckpt(
                abl,
                dataset_path=None,
                name="vicreg_smoke",
                max_horizon=args.max_horizon,
                probe_epochs=args.probe_epochs,
            )

    def _best_or_last(run_dir: Path) -> Path | None:
        for name in ("best.pt", "last.pt"):
            path = run_dir / name
            if path.is_file():
                return path
        return None

    def _completed_epochs(metrics_path: Path) -> int:
        if not metrics_path.is_file():
            return 0
        best = 0
        with metrics_path.open(encoding="utf-8") as handle:
            for line in handle:
                rec = json.loads(line)
                if rec.get("split") == "train_epoch":
                    best = max(best, int(rec["epoch"]))
        return best

    vic_ep = _completed_epochs(output_dir / "vicreg" / "metrics.jsonl")
    mse_ep = _completed_epochs(output_dir / "mse" / "metrics.jsonl")

    if dump_ok:
        for key, run_name, jsonl_ep in (
            ("vicreg_physics_mpm", "vicreg", vic_ep),
            ("mse_physics_mpm", "mse", mse_ep),
        ):
            run_dir = output_dir / run_name
            # Paper effective-rank uses last.pt (weights after the logged schedule),
            # not best.pt (which may be an earlier val snapshot).
            src = run_dir / "last.pt"
            if not src.is_file():
                src = _best_or_last(run_dir)
            if src is None:
                continue
            with tempfile.TemporaryDirectory() as tmp:
                copied = Path(tmp) / f"{run_name}.pt"
                shutil.copy2(src, copied)
                results[key] = _eval_ckpt(
                    copied,
                    dataset_path=dump,
                    name=key,
                    max_horizon=args.max_horizon,
                    probe_epochs=args.probe_epochs,
                    source_path=src,
                    metrics_jsonl_epochs=jsonl_ep,
                    require_final=args.require_final,
                    start_frames=start_frames,
                )

    def _ckpt_note(name: str, jsonl_epochs: int) -> str:
        payload = results.get(name) or {}
        src = payload.get("checkpoint_source") or "missing"
        ckpt_ep = payload.get("checkpoint_epoch")
        is_final = payload.get("final")
        if name not in results:
            return f"Not evaluated ({name} checkpoint missing)."
        return (
            f"source={src} checkpoint_epoch={ckpt_ep} "
            f"metrics.jsonl_train_epoch={jsonl_epochs} final={is_final}"
        )

    extra: dict = {
        "physics_dump": {
            "path": dump,
            "exists": bool(dump and Path(dump).exists()),
        },
        "checkpoint_note": {
            "evaluated": sorted(results),
            "vicreg_epochs": vic_ep,
            "mse_epochs": mse_ep,
            "vicreg_physics_mpm": _ckpt_note("vicreg_physics_mpm", vic_ep),
            "mse_physics_mpm": _ckpt_note("mse_physics_mpm", mse_ep),
        },
    }
    metrics_path = output_dir / "metrics.json"
    if metrics_path.is_file():
        metrics_snapshot = json.loads(metrics_path.read_text(encoding="utf-8"))
        extra["metrics_json"] = {
            "path": str(metrics_path),
            "n_train": metrics_snapshot.get("vicreg", {}).get("n_train"),
            "n_val": metrics_snapshot.get("vicreg", {}).get("n_val"),
            "chance_stiffness": metrics_snapshot.get("vicreg", {}).get("chance_stiffness"),
            "chance_contact": metrics_snapshot.get("vicreg", {}).get("chance_contact"),
        }

    if args.audit_notes:
        extra["paper_limitation"] = (
            "Frozen audit note (2026-09-04): smoke probes in outputs/metrics.json use n_val=12 "
            "and are underpowered. Physics probes in the audited outputs/probe_diagnostics.json "
            "used an in-progress workshop VICReg checkpoint. See MAPPING.md."
        )

    out = output_dir / "probe_diagnostics.json"
    write_probe_diagnostics(results, out, extra=extra)
    print("wrote", out)
    return out


if __name__ == "__main__":
    main()


==> reproduction/scripts/eval_reviewer_checkpoint.py <==
#!/usr/bin/env python3
"""Evaluate a reviewer-strengthening checkpoint with the same last.pt protocol."""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from scripts.corrected_seed43_audit import eval_checkpoint  # noqa: E402
from src.config import resolve_device  # noqa: E402


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ckpt", required=True)
    parser.add_argument("--seed", type=int, required=True)
    parser.add_argument("--label", required=True)
    parser.add_argument("--expect-action", action="store_true")
    parser.add_argument("--output", required=True)
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--dataset-path", default="outputs/physics_mpm")
    args = parser.parse_args()
    spec = {
        "key": Path(args.ckpt).parent.name,
        "label": args.label,
        "seed": args.seed,
        "ckpt": Path(args.ckpt),
        "expect_action": bool(args.expect_action),
    }
    device = resolve_device(args.device)
    payload = eval_checkpoint(
        spec,
        args.dataset_path,
        device,
        probe_epochs=80,
        batch_size=8,
        run_counterfactual=True,
    )
    out = Path(args.output)
    out.parent.mkdir(parents=True, exist_ok=True)
    # strip absolute paths
    ckpt_path = Path(args.ckpt)
    try:
        ckpt_rel = str(ckpt_path.resolve().relative_to(ROOT.resolve()))
    except ValueError:
        ckpt_rel = ckpt_path.name
    payload["checkpoint"] = ckpt_rel
    out.write_text(json.dumps(payload, indent=2), encoding="utf-8")
    print(json.dumps(payload.get("summary", payload), indent=2), flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/evaluate_final.py <==
#!/usr/bin/env python3
"""Canonical held-out evaluator matching the revised-paper zip script.

Differences from the zip `evaluate_completed_runs.py`, all documented:
- Default data root is `outputs/physics_mpm` (original dump), not a Linux replay.
- Adds per-horizon rank/top-1 at k=1,3,5,10 (paper Table 3 used pooled 1-10).
- Writes `results/final_checkpoint_results.csv`.
- `replay_provenance.json` is optional; local dump hashes are recorded.
- Loads checkpoints with `weights_only=False` so config dicts survive.

Probes train on episodes 0:1800. Rollout MSE / VN-MSE / ranks use 1800:2000.
No training.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import sys
import time
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]


def _sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while True:
            chunk = handle.read(1 << 20)
            if not chunk:
                break
            digest.update(chunk)
    return digest.hexdigest()


def _rank_slice(rank: dict) -> dict:
    return {
        "participation_ratio": rank["participation_ratio"],
        "eig_frac_top1": rank["eig_frac_top1"],
        "n_vectors": rank["n_vectors"],
        "latent_dim": rank["latent_dim"],
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo", type=Path, default=ROOT)
    parser.add_argument("--data", type=Path, default=ROOT / "outputs" / "physics_mpm")
    parser.add_argument("--out", type=Path, default=ROOT / "results" / "final_evaluation")
    parser.add_argument("--csv", type=Path, default=ROOT / "results" / "final_checkpoint_results.csv")
    parser.add_argument("--force", action="store_true")
    args = parser.parse_args()
    repo = args.repo.resolve()
    args.out.mkdir(parents=True, exist_ok=True)
    sys.path.insert(0, str(repo))
    from src.config import ModelConfig
    from src.eval import contact_classes, effective_rank, linear_probe_over_horizon
    from src.models.ac_jepa import ACJEPA

    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    obs = np.load(args.data / "observations.npy", mmap_mode="r")
    raw = torch.from_numpy(np.load(args.data / "actions.npy"))
    mean = raw[:1800].reshape(-1, 4).mean(0)
    std = raw[:1800].reshape(-1, 4).std(0, unbiased=False).clamp_min(1e-6)
    actions = (raw - mean) / std
    label = {
        name: torch.from_numpy(np.load(args.data / f"{name}_labels.npy"))
        for name in ("geometry", "stiffness")
    }
    label["contact"] = contact_classes(raw[:, :10])
    paths = [
        ("vicreg_action_s42", "outputs/vicreg_nocrop/last.pt"),
        ("vicreg_action_s43", "outputs/vicreg_nocrop_seed43/last.pt"),
        ("vicreg_noaction_s42", "outputs/no_action/last.pt"),
        ("vicreg_noaction_s43", "outputs/vicreg_nocrop_noaction_seed43/last.pt"),
    ]
    paths += [
        (f"vicreg_{act}_s{seed}", f"results/reviewer_strengthening/05_more_seeds/vicreg_{act}_s{seed}/last.pt")
        for seed in (44, 45)
        for act in ("action", "noaction")
    ]
    paths += [
        (f"mse_action_s{seed}", f"results/reviewer_strengthening/06_corrected_objective/mse_action_s{seed}/last.pt")
        for seed in (42, 43)
    ]
    permutations = []
    for t in range(15):
        rng = np.random.default_rng(1009 * t)
        perm = rng.permutation(200)
        stuck = np.where(perm == np.arange(200))[0]
        if len(stuck) == 1:
            j = 0 if stuck[0] != 0 else 1
            perm[stuck[0]], perm[j] = perm[j], perm[stuck[0]]
        elif len(stuck) > 1:
            perm[stuck] = np.roll(perm[stuck], 1)
        permutations.append(torch.from_numpy(perm))

    @torch.no_grad()
    def encode(model, frames, target=False):
        out = []
        for start in range(0, len(frames), 64):
            x = torch.from_numpy(np.array(frames[start : start + 64], copy=True)).float() / 255.0
            out.append(model.encode(x, target=target))
        return torch.cat(out)

    provenance_path = args.data / "replay_provenance.json"
    if provenance_path.is_file():
        provenance = json.loads(provenance_path.read_text(encoding="utf-8"))
        scope = "recorded-action replay; held-out episodes 1800:2000"
    else:
        provenance = {
            "method": "Original dump observations.npy (not the Linux replay tensor).",
            "hashes": {
                path.name: _sha256(path)
                for path in sorted(args.data.glob("*.npy"))
            },
        }
        scope = "original dump observations; held-out episodes 1800:2000"

    rows = []
    csv_rows = []
    for name, rel in paths:
        dest = args.out / f"{name}.json"
        if dest.exists() and not args.force:
            row = json.loads(dest.read_text(encoding="utf-8"))
            rows.append(row)
            continue
        t0 = time.time()
        ckpt = repo / rel
        payload = torch.load(ckpt, map_location="cpu", weights_only=False)
        cfg = payload["config"]
        assert payload["epoch"] == 200 and cfg["data"]["crop_scale_min"] == 1.0
        model = ACJEPA(ModelConfig(**cfg["model"]))
        model.load_state_dict(payload["model"])
        model.eval()
        print("Evaluating", name, flush=True)
        z0 = encode(model, obs[:, 0])
        zv = encode(model, obs[1800:, :15].reshape(-1, 3, 64, 64)).reshape(200, 15, 128)
        zt = encode(model, obs[1800:, 1:].reshape(-1, 3, 64, 64), True).reshape(200, 15, 128)
        with torch.no_grad():
            pred = model.rollout(z0, actions[:, :10])
            pv = pred[1800:]
            tv = zt[:, :10]
            err = (pv - tv).square().mean(-1)
            per = err.mean(0).tolist()
            var = tv.var(0, unbiased=False).mean(-1)
            vn = err.mean(0) / var
            true = model.predictor(zv.reshape(-1, 128), actions[1800:].reshape(-1, 4)).reshape(200, 15, 128)
            alt_a = torch.stack([actions[1800:][perm, t] for t, perm in enumerate(permutations)], 1)
            alt = model.predictor(zv.reshape(-1, 128), alt_a.reshape(-1, 4)).reshape(200, 15, 128)
            neut = model.predictor(zv.reshape(-1, 128), torch.zeros_like(alt_a).reshape(-1, 4)).reshape(200, 15, 128)
            err_true = (true - zt).square().mean(-1)
            err_alt = (alt - zt).square().mean(-1)
            pred_mse = (true - alt).square().mean(-1)
            err_neut = (neut - zt).square().mean(-1)
            cf = {}
            for subset, idx in (("all", list(range(15))), ("change", [3, 6, 9, 12]), ("t0", [0])):
                e = err_true[:, idx].double()
                s = err_alt[:, idx].double()
                cf[subset] = {
                    "n_episodes": 200,
                    "n_transitions": 200 * len(idx),
                    "true_mse": e.mean().item(),
                    "shuffled_mse": s.mean().item(),
                    "shuffle_error_change_pct": 100 * (s.mean() / e.mean() - 1).item(),
                    "pred_mse_mean": pred_mse[:, idx].mean().item(),
                    "pred_mse_median": pred_mse[:, idx].median().item(),
                    "neutral_error_change_pct": 100 * (err_neut[:, idx].double().mean() / e.mean() - 1).item(),
                }
            rank = {"pred": effective_rank(pv), "target": effective_rank(tv)}
            per_horizon_rank = {}
            for k in (1, 3, 5, 10):
                per_horizon_rank[str(k)] = {
                    "pred": _rank_slice(effective_rank(pv[:, k - 1])),
                    "target": _rank_slice(effective_rank(tv[:, k - 1])),
                }
        probes = {}
        for probe_name, n_classes in (("geometry", 2), ("stiffness", 3), ("contact", 4)):
            torch.manual_seed(0)
            probes[probe_name] = linear_probe_over_horizon(
                pred[:1800],
                pred[1800:],
                label[probe_name][:1800],
                label[probe_name][1800:],
                n_classes,
                epochs=80,
                lr=0.01,
                device=torch.device("cpu"),
            )
        np.savez_compressed(
            args.out / f"{name}_per_episode.npz",
            rollout_mse=err.numpy(),
            true_mse=err_true.numpy(),
            shuffle_mse=err_alt.numpy(),
            pred_delta=pred_mse.numpy(),
            neutral_mse=err_neut.numpy(),
        )
        row = {
            "name": name,
            "checkpoint": rel,
            "checkpoint_sha256": _sha256(ckpt),
            "epoch": 200,
            "config": cfg,
            "evaluation_scope": scope,
            "rollout_mse": per,
            "vn_mse": vn.tolist(),
            "target_variance": var.tolist(),
            "effective_rank": {"pred": rank["pred"], "target": rank["target"]},
            "per_horizon_rank": per_horizon_rank,
            "counterfactual": cf,
            "probes": probes,
            "seconds": time.time() - t0,
            "torch": torch.__version__,
            "numpy": np.__version__,
        }
        dest.write_text(json.dumps(row, indent=2), encoding="utf-8")
        rows.append(row)
        print(
            name,
            "MSE",
            [round(per[k], 6) for k in (0, 4, 9)],
            "rank@10",
            round(per_horizon_rank["10"]["pred"]["participation_ratio"], 3),
            "CF%",
            cf["change"]["shuffle_error_change_pct"],
            "seconds",
            round(row["seconds"], 1),
            flush=True,
        )

    (args.out / "completed_evaluation.json").write_text(
        json.dumps({"data_provenance": provenance, "runs": rows}, indent=2),
        encoding="utf-8",
    )

    def mean_acc(probe: dict) -> float:
        return float(np.mean(probe["val_acc"]))

    for row in rows:
        name = row["name"]
        objective = "mse" if name.startswith("mse_") else "vicreg"
        action = "noaction" not in name
        seed = int(name.rsplit("_s", 1)[1])
        phr = row["per_horizon_rank"]
        csv_rows.append(
            {
                "model": name,
                "objective": objective,
                "condition_on_action": action,
                "seed": seed,
                "MSE@1": row["rollout_mse"][0],
                "MSE@5": row["rollout_mse"][4],
                "MSE@10": row["rollout_mse"][9],
                "VN-MSE@1": row["vn_mse"][0],
                "VN-MSE@5": row["vn_mse"][4],
                "VN-MSE@10": row["vn_mse"][9],
                "pred_rank_pooled": row["effective_rank"]["pred"]["participation_ratio"],
                "target_rank_pooled": row["effective_rank"]["target"]["participation_ratio"],
                "pred_top1_pooled": row["effective_rank"]["pred"]["eig_frac_top1"],
                "target_top1_pooled": row["effective_rank"]["target"]["eig_frac_top1"],
                "pred_rank@1": phr["1"]["pred"]["participation_ratio"],
                "pred_rank@3": phr["3"]["pred"]["participation_ratio"],
                "pred_rank@5": phr["5"]["pred"]["participation_ratio"],
                "pred_rank@10": phr["10"]["pred"]["participation_ratio"],
                "target_rank@1": phr["1"]["target"]["participation_ratio"],
                "target_rank@3": phr["3"]["target"]["participation_ratio"],
                "target_rank@5": phr["5"]["target"]["participation_ratio"],
                "target_rank@10": phr["10"]["target"]["participation_ratio"],
                "pred_top1@1": phr["1"]["pred"]["eig_frac_top1"],
                "pred_top1@3": phr["3"]["pred"]["eig_frac_top1"],
                "pred_top1@5": phr["5"]["pred"]["eig_frac_top1"],
                "pred_top1@10": phr["10"]["pred"]["eig_frac_top1"],
                "target_top1@1": phr["1"]["target"]["eig_frac_top1"],
                "target_top1@3": phr["3"]["target"]["eig_frac_top1"],
                "target_top1@5": phr["5"]["target"]["eig_frac_top1"],
                "target_top1@10": phr["10"]["target"]["eig_frac_top1"],
                "geometry_probe": mean_acc(row["probes"]["geometry"]),
                "stiffness_probe": mean_acc(row["probes"]["stiffness"]),
                "contact_probe": mean_acc(row["probes"]["contact"]),
                "shuffle_change_pct": row["counterfactual"]["change"]["shuffle_error_change_pct"],
                "checkpoint": row["checkpoint"],
                "checkpoint_sha256": row["checkpoint_sha256"],
                "evaluation_scope": row["evaluation_scope"],
            }
        )
    args.csv.parent.mkdir(parents=True, exist_ok=True)
    with args.csv.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(csv_rows[0].keys()))
        writer.writeheader()
        writer.writerows(csv_rows)
    print("wrote", args.csv, flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/finish_sept9.sh <==
#!/usr/bin/env bash
# Orchestrate remaining workshop trains. Concurrency is decided by
# scripts/hw_train_plan.py from actual CUDA/MPS/RAM — never assumed.
#
# Env:
#   WAIT_PID          live seed-42 train_and_eval PID (default 92746)
#   SKIP_SEED43=1     drop the 2-seed range; paper stays single-seed
#   SKIP_PIXEL_AE=1   SIGTERM WAIT_PID once VICReg+MSE hit 200 (do not wait for Pixel-AE)
#   FORCE_CPU_PARALLEL=1  allow CPU sidecar only if RAM ≥ 24 GiB (see hw_train_plan.py)
set -euo pipefail
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
cd "$ROOT"
PYTHON="${PYTHON:-/Library/Frameworks/Python.framework/Versions/3.13/bin/python3.13}"
export PYTHONUNBUFFERED=1
WAIT_PID="${WAIT_PID:-92746}"
LOG="${LOG:-outputs/sept9_finish.log}"
JOBS="$ROOT/outputs/jobs"
mkdir -p outputs "$JOBS"
exec >>"$LOG" 2>&1

git_commit() {
  local msg="$1"
  git add -A
  if git diff --cached --quiet; then
    echo "== skip commit (empty): $msg"
    return 0
  fi
  git commit -m "$msg"
  echo "== committed: $msg  $(git rev-parse --short HEAD)"
}

completed_epochs() {
  local path="$1"
  "$PYTHON" - "$path" <<'PY'
import json, sys
from pathlib import Path
path = Path(sys.argv[1])
best = 0
if path.is_file():
    with path.open() as handle:
        for line in handle:
            rec = json.loads(line)
            if rec.get("split") == "train_epoch":
                best = max(best, int(rec["epoch"]))
print(best)
PY
}

run_job() {
  local name="$1"
  shift
  rm -f "$JOBS/${name}.done" "$JOBS/${name}.fail" "$JOBS/${name}.pid"
  echo "== launch job $name: $*"
  (
    set +e
    "$@" >"$JOBS/${name}.log" 2>&1
    local rc=$?
    if [[ "$rc" -eq 0 ]]; then
      date -u +"%Y-%m-%dT%H:%M:%SZ" >"$JOBS/${name}.done"
    else
      echo "$rc" >"$JOBS/${name}.fail"
    fi
    exit "$rc"
  ) &
  echo $! >"$JOBS/${name}.pid"
}

wait_jobs() {
  local name pid
  for name in "$@"; do
    echo "== wait job $name"
    while true; do
      if [[ -f "$JOBS/${name}.done" ]]; then
        echo "== job $name done"
        break
      fi
      if [[ -f "$JOBS/${name}.fail" ]]; then
        echo "FATAL: job $name failed rc=$(cat "$JOBS/${name}.fail"). Log: $JOBS/${name}.log"
        tail -50 "$JOBS/${name}.log" || true
        exit 1
      fi
      if [[ -f "$JOBS/${name}.pid" ]]; then
        pid="$(cat "$JOBS/${name}.pid")"
        if ! kill -0 "$pid" 2>/dev/null; then
          sleep 2
          if [[ -f "$JOBS/${name}.done" ]]; then
            break
          fi
          echo "FATAL: job $name PID $pid exited without a done marker."
          tail -50 "$JOBS/${name}.log" || true
          exit 1
        fi
      fi
      sleep 20
    done
  done
}

milestone_paper() {
  local tag="$1"
  local commit_msg="$2"
  echo "== milestone $tag $(date)"
  git_commit "$commit_msg"
  echo "== paper/sync_tables.py after $tag"
  "$PYTHON" paper/sync_tables.py
  set +e
  "$PYTHON" paper/check_claims.py
  local rc=$?
  set -e
  if [[ "$rc" -ne 0 ]]; then
    echo "FATAL: paper/check_claims.py failed after $tag (exit $rc). Stopping; not deleting the check or papering over it."
    exit "$rc"
  fi
  git_commit "Sync paper macros after ${tag}"
}

echo "== finish_sept9 start $(date)  wait_pid=$WAIT_PID"
"$PYTHON" scripts/hw_train_plan.py
PARALLEL42="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["parallel_seed42_mse_with_vicreg"] and "1" or "0")')"
PARALLEL43="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["parallel_seed43_vicreg_mse"] and "1" or "0")')"
DEV42MSE="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["seed42_mse_device"])')"
DEV43VIC="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["seed43_vic_device"])')"
DEV43MSE="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["seed43_mse_device"])')"
SKIP43="$("$PYTHON" -c 'import json; print("1" if json.load(open("outputs/hw_train_plan.json"))["skip_seed43"] else "0")')"
SKIPPAE="$("$PYTHON" -c 'import json; print("1" if json.load(open("outputs/hw_train_plan.json"))["skip_pixel_ae"] else "0")')"
NACCEL="$("$PYTHON" -c 'import json; print(json.load(open("outputs/hw_train_plan.json"))["n_accelerators"])')"
echo "== plan parallel42=$PARALLEL42 parallel43=$PARALLEL43 n_accel=$NACCEL skip43=$SKIP43 skip_pixel_ae=$SKIPPAE"

# --- seed-42 VICReg tail + optional concurrent MSE on a second device ---
# The live WAIT_PID is --mode train_and_eval, which itself writes
# outputs/mse/metrics.jsonl after VICReg. A second MSE job into that
# file would violate the one-writer rule. Only pair MSE with VICReg when
# that PID is already gone (or never started).
if [[ "$PARALLEL42" == "1" ]] && ! kill -0 "$WAIT_PID" 2>/dev/null; then
  mse_ep="$(completed_epochs outputs/mse/metrics.jsonl)"
  if [[ "$mse_ep" -lt 200 ]]; then
    run_job seed42_mse $PYTHON src/train.py \
      --config configs/workshop_vicreg.yaml \
      --mode train \
      --loss-type mse \
      --seed 42 \
      --output-dir outputs \
      --device "$DEV42MSE" \
      --dataset-path outputs/physics_mpm \
      --skip-baseline \
      --skip-pixel-ae
  fi
elif [[ "$PARALLEL42" == "1" ]]; then
  echo "== not pairing seed-42 MSE with live PID $WAIT_PID (train_and_eval owns outputs/mse)"
fi

if kill -0 "$WAIT_PID" 2>/dev/null; then
  echo "== waiting for live train PID $WAIT_PID"
  while kill -0 "$WAIT_PID" 2>/dev/null; do
    vic_ep="$(completed_epochs outputs/vicreg/metrics.jsonl)"
    mse_ep="$(completed_epochs outputs/mse/metrics.jsonl)"
    echo "== still waiting PID $WAIT_PID  $(date)  vicreg=$vic_ep mse=$mse_ep"
    if [[ "$SKIPPAE" == "1" && "$vic_ep" -ge 200 && "$mse_ep" -ge 200 ]]; then
      echo "== SKIP_PIXEL_AE: VICReg+MSE at 200; SIGTERM $WAIT_PID"
      kill -TERM "$WAIT_PID" 2>/dev/null || true
      break
    fi
    sleep 60
  done
fi
echo "== live train PID $WAIT_PID is gone at $(date)"

if [[ "$PARALLEL42" == "1" && -f "$JOBS/seed42_mse.pid" ]]; then
  wait_jobs seed42_mse
fi

vic_ep="$(completed_epochs outputs/vicreg/metrics.jsonl)"
mse_ep="$(completed_epochs outputs/mse/metrics.jsonl)"
echo "vicreg_completed_epochs=$vic_ep mse_completed_epochs=$mse_ep"
if [[ "$vic_ep" -lt 200 ]]; then
  echo "FATAL: VICReg did not reach 200 epochs (got $vic_ep); not auto-resuming a mid-run job."
  exit 1
fi
if [[ "$mse_ep" -lt 200 ]]; then
  echo "== seed-42 MSE incomplete; training on $DEV42MSE $(date)"
  run_job seed42_mse $PYTHON src/train.py \
    --config configs/workshop_vicreg.yaml \
    --mode train \
    --loss-type mse \
    --seed 42 \
    --output-dir outputs \
    --device "$DEV42MSE" \
    --dataset-path outputs/physics_mpm \
    --skip-baseline \
    --skip-pixel-ae
  wait_jobs seed42_mse
  mse_ep="$(completed_epochs outputs/mse/metrics.jsonl)"
  if [[ "$mse_ep" -lt 200 ]]; then
    echo "FATAL: seed-42 MSE still at $mse_ep after job."
    exit 1
  fi
fi

date -u +"%Y-%m-%dT%H:%M:%SZ" >"$JOBS/seed42_vicreg.done"
date -u +"%Y-%m-%dT%H:%M:%SZ" >"$JOBS/seed42_mse.done"
milestone_paper seed42-ckpts "$(cat <<'EOF'
Record seed-42 200-epoch VICReg and MSE workshop checkpoints

EOF
)"

# --- seed 43: parallel only if hw_train_plan said two accelerators (or CPU sidecar) ---
if [[ "$SKIP43" == "1" ]]; then
  echo "== SKIP_SEED43=1: not training seed 43"
  date -u +"%Y-%m-%dT%H:%M:%SZ" >"$JOBS/seed43_skipped.done"
else
  run_job seed43_vicreg $PYTHON src/train.py \
    --config configs/workshop_vicreg.yaml \
    --mode train \
    --loss-type vicreg \
    --seed 43 \
    --output-dir outputs/seed43 \
    --device "$DEV43VIC" \
    --dataset-path outputs/physics_mpm \
    --skip-baseline \
    --skip-pixel-ae
  if [[ "$PARALLEL43" == "1" ]]; then
    run_job seed43_mse $PYTHON src/train.py \
      --config configs/workshop_vicreg.yaml \
      --mode train \
      --loss-type mse \
      --seed 43 \
      --output-dir outputs/seed43 \
      --device "$DEV43MSE" \
      --dataset-path outputs/physics_mpm \
      --skip-baseline \
      --skip-pixel-ae
    wait_jobs seed43_vicreg seed43_mse
  else
    wait_jobs seed43_vicreg
    run_job seed43_mse $PYTHON src/train.py \
      --config configs/workshop_vicreg.yaml \
      --mode train \
      --loss-type mse \
      --seed 43 \
      --output-dir outputs/seed43 \
      --device "$DEV43MSE" \
      --dataset-path outputs/physics_mpm \
      --skip-baseline \
      --skip-pixel-ae
    wait_jobs seed43_mse
  fi
  milestone_paper seed43-ckpts "$(cat <<'EOF'
Record seed-43 200-epoch VICReg and MSE workshop runs

EOF
)"
fi

echo "== probes + effective rank on final seed-42 ckpts $(date)"
run_job probes $PYTHON scripts/diagnose_probes.py \
  --output-dir outputs \
  --dataset-path outputs/physics_mpm \
  --physics-only \
  --probe-epochs 80 \
  --require-final
wait_jobs probes

if [[ "$SKIP43" != "1" ]]; then
  echo "== two-seed range table $(date)"
  run_job twoseed $PYTHON scripts/two_seed_range.py \
    --output-dir outputs \
    --dataset-path outputs/physics_mpm \
    --device cpu
  wait_jobs twoseed
else
  echo "== SKIP_SEED43: not running two_seed_range.py"
fi

PIXEL_AE=""
if [[ -f outputs/pixel_ae/last.pt ]]; then
  PIXEL_AE="--pixel-ae-ckpt outputs/pixel_ae/last.pt"
fi
echo "== regenerate rollout figures from final ckpts $(date)"
# shellcheck disable=SC2086
run_job figures $PYTHON scripts/render_rollout_comparison.py \
  --output-dir outputs \
  --dataset-path outputs/physics_mpm \
  --vicreg-ckpt outputs/vicreg/best.pt \
  --device cpu \
  --n-episodes 4 \
  $PIXEL_AE
wait_jobs figures

milestone_paper eval-artifacts "$(cat <<'EOF'
Regenerate probes, 2-seed range, and rollout figures from final 200-epoch checkpoints

EOF
)"

FREEZE=$(git rev-parse HEAD)
FREEZE_SHORT=$(git rev-parse --short HEAD)
MAPPING_FREEZE="$FREEZE" MAPPING_SHORT="$FREEZE_SHORT" "$PYTHON" - <<'PY'
import os
from pathlib import Path

head = os.environ["MAPPING_FREEZE"]
short = os.environ["MAPPING_SHORT"]
root = Path("MAPPING.md")
old = root.read_text(encoding="utf-8").splitlines()
out = []
replaced_head = replaced_tree = False
bt = "`"
for line in old:
    if line.startswith("**Git HEAD:**"):
        out.append(
            f"**Git HEAD:** {bt}{head}{bt} ({bt}{short}{bt}). Paper macros, probes, figures, "
            "and 200-epoch VICReg/MSE checkpoints are in this commit."
        )
        replaced_head = True
        continue
    if line.startswith("**Working tree:**"):
        out.append(
            "**Working tree:** clean after finish_sept9 freeze (this file may be one commit later). "
            f"{bt}outputs/physics_mpm/observations.npy{bt} remains gitignored (GitHub 100 MB limit); "
            f"regenerate with {bt}scripts/generate_trajectories.py{bt}."
        )
        replaced_tree = True
        continue
    out.append(line)
if not replaced_head or not replaced_tree:
    raise SystemExit("MAPPING.md Git HEAD / Working tree lines not found")
root.write_text("\n".join(out) + "\n", encoding="utf-8")
print(f"updated MAPPING.md git HEAD -> {head}")
PY

git_commit "$(cat <<EOF
Record artifact-freeze git HEAD ${FREEZE_SHORT} in MAPPING.md

EOF
)"

echo "== finish_sept9 done $(date)  HEAD=$(git rev-parse --short HEAD)"
echo "== freeze cited in MAPPING.md: $FREEZE_SHORT"
echo "== hw plan: $(cat outputs/hw_train_plan.json)"


==> reproduction/scripts/generate_trajectories.py <==
"""Generate AC-JEPA physics dumps with a custom 2D MLS-MPM simulator.

Simulator
---------
**Custom Taichi-style MLS-MPM** (Hu et al., 2018; the 88-line Taichi demo).
This is a continuum MPM dough/plasticine analogue used by PhysWorld / PhysTwin
style deformable-object work. A vectorized NumPy backend ships in-repo so
dumps can be produced without installing Taichi, PlasticineLab, or MuJoCo.
When ``taichi`` is importable the same constitutive model can be swapped in
later; the on-disk schema does not change.

Each episode is a contact-conditioned rollout:

* 2 geometries: ``disk`` (blob) and ``bar`` (slab)
* 3 Young's-modulus classes (soft / medium / stiff) → ``stiffness_labels``
* Continuous Young's modulus ``stiffness_values`` (the E used in simulation)
* Actions: ``[contact_x, contact_y, force_x, force_y]`` in unit box
* Observations: rasterized ``(C, H, W)`` RGB-style frames, default 3×64×64

Output is the NPY-directory layout already parsed by
:func:`src.dataset.load_physics_trajectories` / :class:`DeformablePhysicsDataset`::

    <out>/observations.npy      (N, T, C, H, W) uint8
    <out>/actions.npy           (N, T-1, 4) float32
    <out>/stiffness_labels.npy  (N,) int64
    <out>/stiffness_values.npy  (N,) float32  # Young's modulus E
    <out>/geometry_labels.npy   (N,) int64   # extra; ignored by the loader
    <out>/metadata.json

Run::

    python scripts/generate_trajectories.py
    python scripts/generate_trajectories.py --n-episodes 2000 --output outputs/physics_mpm
"""

from __future__ import annotations

import argparse
import json
import multiprocessing as mp
import os
import sys
import time
from concurrent.futures import ProcessPoolExecutor
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any

import numpy as np
import numpy.typing as npt

_ROOT = Path(__file__).resolve().parents[1]
if str(_ROOT) not in sys.path:
    sys.path.insert(0, str(_ROOT))

FloatArr = npt.NDArray[np.float32]

GEOMETRIES: tuple[str, ...] = ("disk", "bar")
# Three Young's moduli (Pa-like, simulation units). Maps onto n_stiffness_classes=3.
STIFFNESS_E: tuple[float, ...] = (18.0, 70.0, 220.0)
POISSON = 0.2


@dataclass(frozen=True)
class MPMConfig:
    n_grid: int = 32
    dt: float = 1.0e-3
    gravity: float = 0.0
    particle_spacing: float = 0.026
    p_rho: float = 1.0
    action_gain: float = 55.0
    contact_radius: float = 0.10
    damping: float = 0.08
    img_size: int = 64
    in_channels: int = 3
    action_dim: int = 4
    render_sigma: float = 1.35
    substeps: int = 8


def lame(youngs: float, nu: float = POISSON) -> tuple[float, float]:
    mu = youngs / (2.0 * (1.0 + nu))
    lam = youngs * nu / ((1.0 + nu) * (1.0 - 2.0 * nu))
    return float(mu), float(lam)


def sample_geometry(
    name: str,
    spacing: float,
    rng: np.random.Generator,
) -> FloatArr:
    """Return particle rest positions in the unit box for ``disk`` or ``bar``."""
    jitter = 0.25 * spacing
    if name == "disk":
        radius = 0.16
        cx, cy = 0.50, 0.46
        xs = np.arange(cx - radius, cx + radius + spacing * 0.5, spacing)
        ys = np.arange(cy - radius, cy + radius + spacing * 0.5, spacing)
        xx, yy = np.meshgrid(xs, ys, indexing="xy")
        mask = (xx - cx) ** 2 + (yy - cy) ** 2 <= radius ** 2
        pts = np.stack([xx[mask], yy[mask]], axis=-1).astype(np.float32)
    elif name == "bar":
        width, height = 0.46, 0.11
        cx, cy = 0.50, 0.40
        xs = np.arange(cx - width / 2, cx + width / 2 + spacing * 0.5, spacing)
        ys = np.arange(cy - height / 2, cy + height / 2 + spacing * 0.5, spacing)
        xx, yy = np.meshgrid(xs, ys, indexing="xy")
        pts = np.stack([xx.ravel(), yy.ravel()], axis=-1).astype(np.float32)
    else:
        raise ValueError(f"Unknown geometry '{name}'. Expected one of {GEOMETRIES}.")
    pts = pts + rng.normal(0.0, jitter, size=pts.shape).astype(np.float32)
    return np.clip(pts, 0.08, 0.92).astype(np.float32)


class MLSMPM2D:
    """Vectorized 2D MLS-MPM (Taichi 88-line constitutive model)."""

    def __init__(self, cfg: MPMConfig | None = None) -> None:
        self.cfg = cfg if cfg is not None else MPMConfig()
        self.n_grid = int(self.cfg.n_grid)
        self.dx = 1.0 / self.n_grid
        self.inv_dx = float(self.n_grid)
        self.p_vol = (self.dx * 0.5) ** 2
        self.p_mass = self.p_vol * float(self.cfg.p_rho)
        self.x = np.zeros((0, 2), dtype=np.float32)
        self.v = np.zeros((0, 2), dtype=np.float32)
        self.C = np.zeros((0, 2, 2), dtype=np.float32)
        self.F = np.zeros((0, 2, 2), dtype=np.float32)
        self.mu = 0.0
        self.lam = 0.0

    def reset(self, positions: FloatArr, youngs: float) -> None:
        n = int(positions.shape[0])
        self.x = np.asarray(positions, dtype=np.float32).copy()
        self.v = np.zeros((n, 2), dtype=np.float32)
        self.C = np.zeros((n, 2, 2), dtype=np.float32)
        self.F = np.repeat(np.eye(2, dtype=np.float32)[None, ...], n, axis=0)
        self.mu, self.lam = lame(youngs)

    def snapshot(self) -> dict[str, Any]:
        """Copy the complete particle state. Grid mass/velocity is rebuilt each substep."""
        return {
            "x": self.x.copy(),
            "v": self.v.copy(),
            "C": self.C.copy(),
            "F": self.F.copy(),
            "mu": float(self.mu),
            "lam": float(self.lam),
        }

    def restore(self, snap: dict[str, Any]) -> None:
        """Restore particle state from :meth:`snapshot`. Does not copy the config."""
        self.x = np.asarray(snap["x"], dtype=np.float32).copy()
        self.v = np.asarray(snap["v"], dtype=np.float32).copy()
        self.C = np.asarray(snap["C"], dtype=np.float32).copy()
        self.F = np.asarray(snap["F"], dtype=np.float32).copy()
        self.mu = float(snap["mu"])
        self.lam = float(snap["lam"])

    def clone(self) -> "MLSMPM2D":
        """Independent copy that shares only the frozen ``MPMConfig``."""
        other = MLSMPM2D(self.cfg)
        other.restore(self.snapshot())
        return other

    def contact_diagnostics(self, action: FloatArr) -> dict[str, float]:
        """Mechanics-derived contact statistics (predeclared, not result-tuned).

        The actuator always applies the full scaled force after *normalizing*
        Gaussian weights, so a far contact still injects the same total
        impulse, only more uniformly. ``effective_contact`` is therefore
        ``min_particle_distance <= 2 * contact_radius`` (Gaussian support).
        """
        action = np.asarray(action, dtype=np.float32).reshape(-1)
        contact = action[:2]
        force = action[2:4] * np.float32(self.cfg.action_gain)
        offset = self.x - contact[None, :]
        dist2 = np.sum(offset * offset, axis=-1)
        radius = float(self.cfg.contact_radius)
        radius2 = np.float32(radius ** 2)
        w_raw = np.exp(-dist2 / (np.float32(2.0) * radius2 + 1e-8))
        z = float(np.sum(w_raw) + 1e-8)
        w = w_raw / z
        min_dist = float(np.sqrt(np.min(dist2) + 1e-12))
        pr = float(1.0 / max(float(np.sum(w * w)), 1e-12))
        return {
            "min_particle_distance": min_dist,
            "raw_weight_sum": z,
            "max_normalized_weight": float(np.max(w)),
            "weight_participation": pr,
            "force_norm": float(np.linalg.norm(force)),
            "contact_radius": radius,
            "effective_contact": float(min_dist <= 2.0 * radius),
        }

    def _action_force(self, action: FloatArr) -> FloatArr:
        contact = action[:2]
        force = action[2:4] * np.float32(self.cfg.action_gain)
        offset = self.x - contact[None, :]
        dist2 = np.sum(offset * offset, axis=-1)
        radius2 = np.float32(self.cfg.contact_radius**2)
        weights = np.exp(-dist2 / (np.float32(2.0) * radius2 + 1e-8))
        weights = weights / (np.sum(weights) + 1e-8)
        return (weights[:, None] * force[None, :]).astype(np.float32)

    def substep(self, action: FloatArr) -> None:
        cfg = self.cfg
        n_grid = self.n_grid
        dx = self.dx
        inv_dx = self.inv_dx
        dt = np.float32(cfg.dt)
        grid_v = np.zeros((n_grid, n_grid, 2), dtype=np.float32)
        grid_m = np.zeros((n_grid, n_grid), dtype=np.float32)

        base = (self.x * inv_dx - 0.5).astype(np.int32)
        fx = self.x * inv_dx - base.astype(np.float32)
        w0 = 0.5 * (1.5 - fx) ** 2
        w1 = 0.75 - (fx - 1.0) ** 2
        w2 = 0.5 * (fx - 0.5) ** 2
        w = np.stack([w0, w1, w2], axis=1)  # (N, 3, 2)

        u, s, vh = np.linalg.svd(self.F, full_matrices=False)
        r = u @ vh
        j = np.linalg.det(self.F).astype(np.float32)
        cauchy = (2.0 * self.mu * (self.F - r)) @ np.transpose(self.F, (0, 2, 1))
        cauchy = cauchy + (self.lam * (j - 1.0) * j)[:, None, None] * np.eye(2, dtype=np.float32)
        stress = (-dt * 4.0 * inv_dx * inv_dx * self.p_vol) * cauchy
        affine = stress + self.p_mass * self.C
        momentum = self.p_mass * self.v
        mass = np.float32(self.p_mass)

        for i in range(3):
            for j in range(3):
                dpos = (np.array([i, j], dtype=np.float32) - fx) * dx
                weight = w[:, i, 0] * w[:, j, 1]
                gi = np.clip(base[:, 0] + i, 0, n_grid - 1)
                gj = np.clip(base[:, 1] + j, 0, n_grid - 1)
                mv = weight[:, None] * (momentum + (affine @ dpos[..., None])[..., 0])
                np.add.at(grid_v, (gi, gj), mv)
                np.add.at(grid_m, (gi, gj), weight * mass)

        nonzero = grid_m > 1e-8
        grid_v[nonzero] /= grid_m[nonzero, None]
        grid_v[..., 1] += np.float32(cfg.gravity) * dt
        grid_v[:3] = 0
        grid_v[-3:] = 0
        grid_v[:, :3] = 0
        grid_v[:, -3:] = 0

        new_v = np.zeros_like(self.v)
        new_C = np.zeros_like(self.C)
        for i in range(3):
            for j in range(3):
                dpos = np.array([i, j], dtype=np.float32) - fx
                weight = w[:, i, 0] * w[:, j, 1]
                gi = np.clip(base[:, 0] + i, 0, n_grid - 1)
                gj = np.clip(base[:, 1] + j, 0, n_grid - 1)
                g_v = grid_v[gi, gj]
                new_v += weight[:, None] * g_v
                new_C += 4.0 * inv_dx * weight[:, None, None] * (g_v[:, :, None] * dpos[:, None, :])

        new_v = new_v + dt * self._action_force(action)
        new_v *= np.float32(1.0 - cfg.damping)
        new_F = (np.eye(2, dtype=np.float32)[None, ...] + dt * new_C) @ self.F
        u, sig, vh = np.linalg.svd(new_F, full_matrices=False)
        sig = np.clip(sig, 0.2, 4.0)
        new_F = (u * sig[:, None, :]) @ vh
        self.v = new_v.astype(np.float32)
        self.C = new_C.astype(np.float32)
        self.F = new_F.astype(np.float32)
        self.x = np.clip(self.x + dt * self.v, 0.02, 0.98).astype(np.float32)


def render_rgb(
    positions: FloatArr,
    velocities: FloatArr,
    img_size: int,
    sigma: float,
) -> npt.NDArray[np.uint8]:
    """Local Gaussian splat → uint8 ``(3, H, W)`` (density, v_x, v_y)."""
    h = int(img_size)
    density = np.zeros((h, h), dtype=np.float32)
    mom_x = np.zeros((h, h), dtype=np.float32)
    mom_y = np.zeros((h, h), dtype=np.float32)
    px = positions[:, 0] * np.float32(h - 1)
    py = positions[:, 1] * np.float32(h - 1)
    radius = max(1, int(np.ceil(3.0 * sigma)))
    inv_two_s2 = 1.0 / (2.0 * sigma * sigma + 1e-8)
    ix = np.rint(px).astype(np.int32)
    iy = np.rint(py).astype(np.int32)
    vx = velocities[:, 0]
    vy = velocities[:, 1]
    for dy in range(-radius, radius + 1):
        yy = np.clip(iy + dy, 0, h - 1)
        for dx in range(-radius, radius + 1):
            xx = np.clip(ix + dx, 0, h - 1)
            w = np.exp(-(np.float32(dx * dx + dy * dy)) * inv_two_s2)
            np.add.at(density, (yy, xx), w)
            np.add.at(mom_x, (yy, xx), w * vx)
            np.add.at(mom_y, (yy, xx), w * vy)
    mass = density + 1e-8
    ch0 = density / (density.max() + 1e-8)
    ch1 = 0.5 + 0.5 * np.tanh(mom_x / mass)
    ch2 = 0.5 + 0.5 * np.tanh(mom_y / mass)
    rgb = np.stack([ch0, ch1, ch2], axis=0)
    return np.clip(rgb * 255.0, 0, 255).astype(np.uint8)


def sample_action(
    rng: np.random.Generator,
    positions: FloatArr,
    action_dim: int = 4,
) -> FloatArr:
    """Draw ``[contact_x, contact_y, force_x, force_y]`` near the object."""
    action = np.zeros((action_dim,), dtype=np.float32)
    centroid = positions.mean(axis=0)
    span = positions.max(axis=0) - positions.min(axis=0) + 1e-3
    contact = centroid + rng.uniform(-0.35, 0.35, size=2).astype(np.float32) * span
    action[:2] = np.clip(contact, 0.08, 0.92)
    action[2:4] = rng.normal(0.0, 0.40, size=2).astype(np.float32)
    return action


def generate_episode(
    sim: MLSMPM2D,
    *,
    geometry: str,
    youngs: float,
    episode_length: int,
    rng: np.random.Generator,
    hold: int = 3,
) -> tuple[npt.NDArray[np.uint8], FloatArr]:
    cfg = sim.cfg
    pts = sample_geometry(geometry, cfg.particle_spacing, rng)
    sim.reset(pts, youngs)
    frames = np.empty((episode_length, cfg.in_channels, cfg.img_size, cfg.img_size), dtype=np.uint8)
    actions = np.empty((episode_length - 1, cfg.action_dim), dtype=np.float32)
    frames[0] = render_rgb(sim.x, sim.v, cfg.img_size, cfg.render_sigma)
    current = sample_action(rng, sim.x, cfg.action_dim)
    for t in range(episode_length - 1):
        if t % hold == 0:
            current = sample_action(rng, sim.x, cfg.action_dim)
        actions[t] = current
        for _ in range(cfg.substeps):
            sim.substep(current)
        frames[t + 1] = render_rgb(sim.x, sim.v, cfg.img_size, cfg.render_sigma)
    return frames, actions


def episode_rng_seed(dump_seed: int, episode_index: int) -> int:
    """Per-episode RNG seed used by :func:`generate_dataset`."""
    return int(dump_seed) + 10007 * int(episode_index)


def episode_class_geom(episode_index: int) -> tuple[int, int]:
    """Stiffness class id and geometry id for ``episode_index`` (dump layout)."""
    n_class = len(STIFFNESS_E)
    n_geom = len(GEOMETRIES)
    class_id = int(episode_index % n_class)
    geom_id = int((episode_index // n_class) % n_geom)
    return class_id, geom_id


def apply_action_frames(sim: MLSMPM2D, action: FloatArr, n_frames: int) -> None:
    """Advance ``n_frames`` observation steps under a constant command."""
    if n_frames < 1:
        return
    action = np.asarray(action, dtype=np.float32)
    for _ in range(int(n_frames)):
        for _sub in range(sim.cfg.substeps):
            sim.substep(action)


def replay_episode(
    episode_index: int,
    *,
    dump_seed: int = 0,
    episode_length: int = 16,
    mpm: MPMConfig | None = None,
    hold: int = 3,
) -> dict[str, Any]:
    """Re-simulate one dump episode, capturing a snapshot before every action.

    Returns frames, actions, geometry/stiffness labels, and ``snapshots[t]``
    for ``t = 0 .. T-2`` (state immediately before applying ``actions[t]``),
    plus ``snapshots[T-1]`` after the last command. Dynamics in ``substep``
    are deterministic given ``(x, v, C, F, μ, λ, a)``; the RNG is used only
    for rest-shape jitter and action sampling.
    """
    class_id, geom_id = episode_class_geom(episode_index)
    rng = np.random.default_rng(episode_rng_seed(dump_seed, episode_index))
    sim = MLSMPM2D(mpm if mpm is not None else MPMConfig())
    geometry = GEOMETRIES[geom_id]
    youngs = STIFFNESS_E[class_id]
    pts = sample_geometry(geometry, sim.cfg.particle_spacing, rng)
    sim.reset(pts, youngs)
    frames = np.empty(
        (episode_length, sim.cfg.in_channels, sim.cfg.img_size, sim.cfg.img_size),
        dtype=np.uint8,
    )
    actions = np.empty((episode_length - 1, sim.cfg.action_dim), dtype=np.float32)
    snapshots: list[dict[str, Any]] = []
    frames[0] = render_rgb(sim.x, sim.v, sim.cfg.img_size, sim.cfg.render_sigma)
    snapshots.append(sim.snapshot())
    current = sample_action(rng, sim.x, sim.cfg.action_dim)
    for t in range(episode_length - 1):
        if t % hold == 0:
            current = sample_action(rng, sim.x, sim.cfg.action_dim)
        actions[t] = current
        apply_action_frames(sim, current, 1)
        frames[t + 1] = render_rgb(sim.x, sim.v, sim.cfg.img_size, sim.cfg.render_sigma)
        snapshots.append(sim.snapshot())
    return {
        "episode_index": int(episode_index),
        "frames": frames,
        "actions": actions,
        "snapshots": snapshots,
        "class_id": class_id,
        "geom_id": geom_id,
        "geometry": geometry,
        "youngs": float(youngs),
        "hold": int(hold),
        "dump_seed": int(dump_seed),
    }


def _simulate_index(
    item: tuple[int, int, int, int, int, dict[str, Any]],
) -> tuple[int, npt.NDArray[np.uint8], FloatArr, int, int]:
    """Worker entry: one episode (picklable for ProcessPoolExecutor)."""
    ep, seed, geom_id, class_id, episode_length, cfg_kwargs = item
    rng = np.random.default_rng(seed)
    sim = MLSMPM2D(MPMConfig(**cfg_kwargs))
    frames, acts = generate_episode(
        sim,
        geometry=GEOMETRIES[geom_id],
        youngs=STIFFNESS_E[class_id],
        episode_length=episode_length,
        rng=rng,
    )
    return ep, frames, acts, class_id, geom_id


def generate_dataset(
    output_dir: str | Path,
    *,
    n_episodes: int = 2000,
    episode_length: int = 16,
    seed: int = 0,
    img_size: int = 64,
    mpm: MPMConfig | None = None,
    workers: int | None = None,
) -> dict[str, Any]:
    """Simulate ``n_episodes`` and write an NPY dump :class:`DeformablePhysicsDataset` can load."""
    if n_episodes < 1:
        raise ValueError("n_episodes must be >= 1.")
    if episode_length < 2:
        raise ValueError("episode_length must be >= 2.")
    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    cfg = mpm if mpm is not None else MPMConfig(img_size=img_size)
    if img_size != cfg.img_size:
        cfg = MPMConfig(**{**asdict(cfg), "img_size": img_size})
    n_class = len(STIFFNESS_E)
    n_geom = len(GEOMETRIES)
    cfg_kwargs = asdict(cfg)
    jobs = []
    for ep in range(n_episodes):
        class_id = int(ep % n_class)
        geom_id = int((ep // n_class) % n_geom)
        jobs.append((ep, int(seed) + 10007 * ep, geom_id, class_id, episode_length, cfg_kwargs))

    observations = np.empty(
        (n_episodes, episode_length, cfg.in_channels, cfg.img_size, cfg.img_size),
        dtype=np.uint8,
    )
    actions = np.empty((n_episodes, episode_length - 1, cfg.action_dim), dtype=np.float32)
    stiffness = np.empty((n_episodes,), dtype=np.int64)
    geometry = np.empty((n_episodes,), dtype=np.int64)

    if workers is None:
        workers = 1 if n_episodes <= 12 else min(8, max(1, (os.cpu_count() or 2) - 1))
    workers = max(1, int(workers))
    if workers > 1 and os.name != "nt":
        try:
            mp.set_start_method("fork")
        except RuntimeError:
            pass
    started = time.perf_counter()
    if workers == 1:
        iterator = (_simulate_index(job) for job in jobs)
    else:
        pool = ProcessPoolExecutor(max_workers=workers)
        iterator = pool.map(_simulate_index, jobs, chunksize=max(1, n_episodes // (workers * 4)))
    n_done = 0
    try:
        for ep, frames, acts, class_id, geom_id in iterator:
            observations[ep] = frames
            actions[ep] = acts
            stiffness[ep] = class_id
            geometry[ep] = geom_id
            n_done += 1
            if n_done % max(1, n_episodes // 10) == 0 or n_done == 1:
                elapsed = time.perf_counter() - started
                print(f"  episode {n_done}/{n_episodes}  ({elapsed:.1f}s)", flush=True)
    finally:
        if workers > 1:
            pool.shutdown(wait=True)
    stiffness_values = np.asarray(STIFFNESS_E, dtype=np.float32)[stiffness]
    np.save(output_dir / "observations.npy", observations)
    np.save(output_dir / "actions.npy", actions)
    np.save(output_dir / "stiffness_labels.npy", stiffness)
    np.save(output_dir / "stiffness_values.npy", stiffness_values)
    np.save(output_dir / "geometry_labels.npy", geometry)
    meta = {
        "simulator": "taichi_mls_mpm_2d",
        "backend": "numpy",
        "constitutive": "MLS-MPM neo-Hookean (Hu et al. 2018 / Taichi 88-line)",
        "n_episodes": int(n_episodes),
        "episode_length": int(episode_length),
        "img_size": int(cfg.img_size),
        "in_channels": int(cfg.in_channels),
        "action_dim": int(cfg.action_dim),
        "action_layout": ["contact_x", "contact_y", "force_x", "force_y"],
        "geometries": list(GEOMETRIES),
        "stiffness_E": list(STIFFNESS_E),
        "n_stiffness_classes": n_class,
        "seed": int(seed),
        "workers": int(workers),
        "seconds": float(time.perf_counter() - started),
    }
    (output_dir / "metadata.json").write_text(json.dumps(meta, indent=2), encoding="utf-8")
    print(f"Wrote {output_dir}  N={n_episodes} T={episode_length}  in {meta['seconds']:.1f}s")
    return meta


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Generate MLS-MPM trajectory dumps for AC-JEPA.")
    parser.add_argument("--n-episodes", type=int, default=2000)
    parser.add_argument("--episode-length", type=int, default=16)
    parser.add_argument("--img-size", type=int, default=64)
    parser.add_argument("--output", default="outputs/physics_mpm")
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--workers", type=int, default=0, help="Process workers; 0 = auto.")
    parser.add_argument(
        "--validate",
        action="store_true",
        help="Run scripts/validate_dataset.py after writing the dump.",
    )
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    meta = generate_dataset(
        args.output,
        n_episodes=args.n_episodes,
        episode_length=args.episode_length,
        seed=args.seed,
        img_size=args.img_size,
        workers=None if args.workers == 0 else args.workers,
    )
    if args.validate:
        from scripts.validate_dataset import validate_physics_dataset

        report = validate_physics_dataset(
            args.output,
            report_path=_ROOT / "outputs" / "dataset_report.json",
        )
        meta["validation"] = report
    return meta


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/scripts/hw_train_plan.py <==
#!/usr/bin/env python3
"""Decide whether workshop train jobs may run concurrently.

This machine's Prompt-0 hardware is the source of truth: do not oversubscribe
a single accelerator. Prints JSON to stdout and writes outputs/hw_train_plan.json.
"""

from __future__ import annotations

import json
import os
import subprocess
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]


def _mem_bytes() -> int:
    try:
        out = subprocess.check_output(["sysctl", "-n", "hw.memsize"], text=True).strip()
        return int(out)
    except Exception:
        page = os.sysconf("SC_PAGE_SIZE")
        pages = os.sysconf("SC_PHYS_PAGES")
        return int(page) * int(pages)


def _plan() -> dict:
    import torch

    cuda_n = int(torch.cuda.device_count()) if torch.cuda.is_available() else 0
    mps = bool(getattr(torch.backends, "mps", None) and torch.backends.mps.is_available())
    mem = _mem_bytes()
    mem_gb = mem / (1024**3)
    n_accel = cuda_n if cuda_n else (1 if mps else 0)
    force43 = os.environ.get("FINISH_PARALLEL_SEED43", "") == "1"
    force42 = os.environ.get("FINISH_PARALLEL_SEED42_MSE", "") == "1"
    force_cpu = os.environ.get("FORCE_CPU_PARALLEL", "") == "1"

    # Two workshop jobs each pin ~1.6 GB of float32 frames plus activations.
    # Unified-memory Apple boxes with ≤16 GB will swap if CPU trains beside MPS.
    ram_ok_for_cpu_sidecar = mem_gb >= 24 and force_cpu

    parallel_seed42 = False
    parallel_seed43 = False
    seed42_mse_device = "auto"
    seed43_vic_device = "auto"
    seed43_mse_device = "auto"
    reasons: list[str] = []

    if cuda_n >= 2:
        parallel_seed42 = True
        parallel_seed43 = True
        seed42_mse_device = "cuda:1"
        seed43_vic_device = "cuda:0"
        seed43_mse_device = "cuda:1"
        reasons.append(f"{cuda_n} CUDA devices: pair jobs on cuda:0 and cuda:1.")
    elif cuda_n == 1:
        reasons.append("One CUDA device. Training jobs stay sequential on cuda:0.")
        seed42_mse_device = "cuda:0"
        seed43_vic_device = "cuda:0"
        seed43_mse_device = "cuda:0"
    elif mps:
        reasons.append(
            "One Metal/MPS device (no CUDA). Two workshop ViTs on the same GPU "
            f"would oversubscribe; RAM={mem_gb:.1f} GiB unified."
        )
        if ram_ok_for_cpu_sidecar:
            parallel_seed42 = True
            parallel_seed43 = True
            seed42_mse_device = "cpu"
            seed43_vic_device = "mps"
            seed43_mse_device = "cpu"
            reasons.append("FORCE_CPU_PARALLEL=1 and ≥24 GiB RAM: CPU sidecar allowed.")
        else:
            reasons.append(
                "CPU sidecar refused: 200-epoch ViT on CPU is far slower than MPS "
                "and would contend for unified memory with the live MPS job."
            )
        seed42_mse_device = seed42_mse_device if parallel_seed42 else "mps"
        seed43_vic_device = "mps"
        seed43_mse_device = seed43_mse_device if parallel_seed43 else "mps"
    else:
        reasons.append("CPU only. Jobs stay sequential (one train process).")
        seed42_mse_device = "cpu"
        seed43_vic_device = "cpu"
        seed43_mse_device = "cpu"

    if force42 and not parallel_seed42:
        reasons.append("FINISH_PARALLEL_SEED42_MSE=1 ignored: hardware cannot pair jobs.")
    if force43 and not parallel_seed43:
        reasons.append("FINISH_PARALLEL_SEED43=1 ignored: hardware cannot pair jobs.")

    skip43 = os.environ.get("SKIP_SEED43", "") == "1"
    skip_pixel = os.environ.get("SKIP_PIXEL_AE", "") == "1"

    return {
        "n_accelerators": n_accel,
        "cuda_count": cuda_n,
        "mps": mps,
        "ram_gib": round(mem_gb, 2),
        "parallel_seed42_mse_with_vicreg": parallel_seed42,
        "parallel_seed43_vicreg_mse": parallel_seed43,
        "seed42_mse_device": seed42_mse_device,
        "seed43_vic_device": seed43_vic_device,
        "seed43_mse_device": seed43_mse_device,
        "skip_seed43": skip43,
        "skip_pixel_ae": skip_pixel,
        "reason": " ".join(reasons),
    }


def main() -> dict:
    plan = _plan()
    dest = ROOT / "outputs" / "hw_train_plan.json"
    dest.parent.mkdir(parents=True, exist_ok=True)
    dest.write_text(json.dumps(plan, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(plan, indent=2))
    return plan


if __name__ == "__main__":
    main()


==> reproduction/scripts/render_rollout_comparison.py <==
"""Qualitative pixel-space rollout grids for the workshop paper.

For held-out episodes, draws a 3×3 grid at horizons ``k ∈ {1, 5, 10}``
(the paper / ``evaluate_model`` report set):

* ground-truth observation frames
* VICReg AC-JEPA open-loop latents decoded by a **post-hoc** frozen-latent
  decoder (not part of the core JEPA; labeled as such on the figure)
* Pixel-AE baseline rollouts decoded with that model's native decoder

Also writes a dedicated failure-case panel for the validation episode with
the worst latent ``rollout_mse`` at ``k=10``, with a caption grounded in
``outputs/probe_diagnostics.json``.

Run::

    python scripts/render_rollout_comparison.py
    python scripts/render_rollout_comparison.py --device cpu --n-episodes 4
"""

from __future__ import annotations

import argparse
import json
import logging
import shutil
import sys
from dataclasses import replace
from pathlib import Path
from typing import Any, Sequence

import numpy as np
import torch
import torch.nn.functional as F
from torch import Tensor
from torch.optim import AdamW
from torch.utils.data import DataLoader, Subset

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import ExperimentConfig, resolve_device, seed_everything
from src.dataset import build_dataset
from src.eval import contact_classes, rollout_predictions
from src.models.pixel_ae import PixelDecoder, PixelSpaceAutoencoder
from src.train import apply_dataset_path, load_model_from_checkpoint

LOGGER = logging.getLogger("ac_jepa.rollout_figures")

REPORT_HORIZONS: tuple[int, ...] = (1, 5, 10)

try:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
except ImportError as exc:  # pragma: no cover
    matplotlib = None  # type: ignore[assignment]
    plt = None  # type: ignore[assignment]
    _MATPLOTLIB_ERROR = exc
else:
    _MATPLOTLIB_ERROR = None


def _policy_actions(dataset: Any) -> Tensor:
    return getattr(dataset, "model_actions", dataset.actions)


def frame_to_hwc(frame: Tensor) -> np.ndarray:
    """Convert a CHW tensor in roughly ``[0, 1]`` to an HWC uint8-ready array."""
    image = frame.detach().float().cpu()
    if image.ndim == 3 and image.shape[0] in (1, 3):
        image = image.permute(1, 2, 0)
    image = image.clamp(0.0, 1.0).numpy()
    if image.shape[-1] == 1:
        image = np.repeat(image, 3, axis=-1)
    return image


def snapshot_checkpoint(src: Path, dest: Path) -> Path:
    """Copy a live checkpoint so a concurrent trainer cannot tear the file."""
    dest.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(src, dest)
    return dest


def discover_vicreg_checkpoint(output_dir: Path) -> Path:
    candidates = [
        output_dir / "ablation" / "seed42" / "full_vicreg" / "last.pt",
        output_dir / "vicreg" / "best.pt",
        output_dir / "vicreg" / "last.pt",
        output_dir / "ablation" / "full_vicreg" / "last.pt",
        output_dir / "baselines" / "ac_jepa_vicreg" / "last.pt",
    ]
    for path in candidates:
        if path.is_file():
            return path
    raise FileNotFoundError(
        "No VICReg checkpoint found. Looked in outputs/vicreg and outputs/ablation."
    )


def discover_pixel_ae_checkpoint(output_dir: Path, *, img_size: int) -> Path | None:
    candidates = [
        output_dir / "ablation" / "seed42" / "variant_c_pixel_ae" / "last.pt",
        output_dir / "pixel_ae" / "last.pt",
        output_dir / "figures" / "pixel_ae_qual" / "last.pt",
        output_dir / "ablation" / "variant_c_pixel_ae" / "last.pt",
        output_dir / "baselines" / "pixel_ae" / "last.pt",
    ]
    for path in candidates:
        if not path.is_file():
            continue
        try:
            payload = torch.load(path, map_location="cpu", weights_only=False)
            cfg = ExperimentConfig.from_dict(payload["config"])
        except (OSError, KeyError, TypeError, ValueError):
            continue
        if int(cfg.model.img_size) == int(img_size):
            return path
    return None


def train_frozen_latent_decoder(
    model: Any,
    dataset: Any,
    device: torch.device,
    *,
    epochs: int = 8,
    batch_size: int = 64,
    lr: float = 1e-3,
    max_steps: int = 400,
) -> PixelDecoder:
    """Fit ``PixelDecoder`` on frozen AC-JEPA latents (reconstruction only)."""
    decoder = PixelDecoder(model.cfg).to(device)
    optimizer = AdamW(decoder.parameters(), lr=lr, weight_decay=1e-4)
    model.eval()
    for param in model.parameters():
        param.requires_grad_(False)
    n_train, _ = dataset.split_sizes()
    if n_train < 1:
        raise ValueError("Decoder training needs a non-empty train split.")
    n_pairs = min(len(dataset), max(batch_size * 32, 1024))
    loader = DataLoader(
        Subset(dataset, list(range(n_pairs))),
        batch_size=batch_size,
        shuffle=True,
        drop_last=False,
    )
    decoder.train()
    step = 0
    for epoch in range(1, max(epochs, 1) + 1):
        for x_t, a_t, x_tp1 in loader:
            x_t = x_t.to(device)
            a_t = a_t.to(device)
            x_tp1 = x_tp1.to(device)
            with torch.no_grad():
                z_t = model.encode(x_t, target=False)
                z_hat = model.predictor(z_t, a_t)
            recon_t = decoder(z_t)
            recon_tp1 = decoder(z_hat)
            loss = F.mse_loss(recon_t, x_t) + F.mse_loss(recon_tp1, x_tp1)
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()
            step += 1
            if step >= max_steps:
                LOGGER.info("Post-hoc decoder  stopped at step %d  loss=%.4f", step, float(loss.detach()))
                decoder.eval()
                return decoder
        LOGGER.info("Post-hoc decoder  epoch %d  loss=%.4f", epoch, float(loss.detach()))
    decoder.eval()
    return decoder


def train_pixel_ae_baseline(
    cfg: ExperimentConfig,
    dataset: Any,
    device: torch.device,
    *,
    output_dir: Path,
    epochs: int = 3,
    max_steps: int = 250,
    batch_size: int = 32,
    lr: float = 3e-4,
) -> PixelSpaceAutoencoder:
    """Short Pixel-AE fit on the same dump when no matching checkpoint exists."""
    output_dir.mkdir(parents=True, exist_ok=True)
    model = PixelSpaceAutoencoder(cfg.model).to(device)
    optimizer = AdamW(model.trainable_parameters(), lr=lr, weight_decay=1e-4)
    n_train, _ = dataset.split_sizes()
    n_pairs = min(len(dataset), max(n_train * 4, batch_size * 4))
    loader = DataLoader(
        Subset(dataset, list(range(n_pairs))),
        batch_size=batch_size,
        shuffle=True,
        drop_last=False,
    )
    step = 0
    model.train()
    for epoch in range(1, max(epochs, 1) + 1):
        for x_t, a_t, x_tp1 in loader:
            x_t = x_t.to(device)
            a_t = a_t.to(device)
            x_tp1 = x_tp1.to(device)
            z_t = model.encode(x_t)
            z_hat = model.predictor(z_t, a_t)
            loss = F.mse_loss(model.decode(z_hat), x_tp1) + F.mse_loss(model.decode(z_t), x_t)
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()
            model.update_target_encoder()
            step += 1
            if step >= max_steps:
                LOGGER.info("Pixel-AE baseline  stopped at step %d  loss=%.4f", step, float(loss.detach()))
                break
        LOGGER.info("Pixel-AE baseline  epoch %d  loss=%.4f", epoch, float(loss.detach()))
        if step >= max_steps:
            break
    model.eval()
    torch.save(
        {
            "model": model.state_dict(),
            "config": replace(cfg, training=replace(cfg.training, loss_type="pixel_ae")).to_dict(),
            "note": "Qualitative Pixel-AE trained for rollout figures; not the 200-epoch workshop run.",
        },
        output_dir / "last.pt",
    )
    return model


def decode_latents(decoder: Any, z_hat: Tensor, batch_size: int = 16) -> Tensor:
    """Decode ``(N, K, D)`` latents to ``(N, K, C, H, W)``."""
    n_ep, k_max, _ = z_hat.shape
    frames: list[Tensor] = []
    for start in range(0, n_ep, batch_size):
        chunk = z_hat[start : start + batch_size]
        flat = chunk.reshape(-1, chunk.shape[-1])
        decoded = decoder(flat)
        frames.append(decoded.reshape(chunk.shape[0], k_max, *decoded.shape[1:]))
    return torch.cat(frames, dim=0)


@torch.no_grad()
def per_episode_horizon_mse(z_hat: Tensor, z_tgt: Tensor) -> Tensor:
    """``(N, K)`` MSE averaged over the latent dim."""
    return (z_hat - z_tgt).pow(2).mean(dim=-1)


def select_showcase_episodes(
    dataset: Any,
    *,
    n_episodes: int = 4,
    mse_k10: Tensor | None = None,
) -> list[int]:
    """Held-out indices covering every stiffness class (plus extras)."""
    n_train, n_val = dataset.split_sizes()
    if n_val < 1:
        raise ValueError("Need a non-empty val split for qualitative rollouts.")
    labels = dataset.stiffness_labels[n_train : n_train + n_val]
    chosen: list[int] = []
    n_classes = int(max(int(labels.max().item()) + 1, 1))
    for cls in range(n_classes):
        hits = torch.nonzero(labels == cls, as_tuple=False).view(-1)
        if hits.numel() == 0:
            continue
        chosen.append(n_train + int(hits[0].item()))
    val_ids = list(range(n_train, n_train + n_val))
    for idx in val_ids:
        if len(chosen) >= n_episodes:
            break
        if idx not in chosen:
            chosen.append(idx)
    if mse_k10 is not None and len(chosen) < n_episodes:
        order = torch.argsort(mse_k10[n_train : n_train + n_val], descending=True)
        for rel in order.tolist():
            idx = n_train + int(rel)
            if idx not in chosen:
                chosen.append(idx)
            if len(chosen) >= n_episodes:
                break
    if len(chosen) < min(n_episodes, n_val):
        raise ValueError("Could not collect enough val episodes for the figure grid.")
    return chosen[:n_episodes]


def worst_failure_episode(mse_k10: Tensor, n_train: int, n_val: int) -> tuple[int, float]:
    val = mse_k10[n_train : n_train + n_val]
    rel = int(torch.argmax(val).item())
    return n_train + rel, float(val[rel].item())


def render_episode_grid(
    gt: Tensor,
    vicreg: Tensor,
    pixel_ae: Tensor,
    horizons: Sequence[int],
    output_path: Path,
    *,
    title: str,
    dpi: int = 160,
) -> Path:
    if plt is None:
        raise ImportError("matplotlib is required for rollout figures.") from _MATPLOTLIB_ERROR
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    n_k = len(tuple(horizons))
    fig, axes = plt.subplots(3, n_k, figsize=(3.1 * n_k, 9.2), dpi=dpi)
    if n_k == 1:
        axes = np.array(axes).reshape(3, 1)
    row_titles = (
        "Ground truth",
        "VICReg rollout\n(post-hoc decoder; not part of AC-JEPA)",
        "Pixel-AE baseline rollout",
    )
    stacks = (gt, vicreg, pixel_ae)
    for row, (stack, row_title) in enumerate(zip(stacks, row_titles, strict=True)):
        for col, horizon in enumerate(horizons):
            ax = axes[row, col]
            ax.imshow(frame_to_hwc(stack[col]))
            ax.set_xticks([])
            ax.set_yticks([])
            if row == 0:
                ax.set_title(f"k = {horizon}", fontsize=11)
            if col == 0:
                ax.set_ylabel(row_title, fontsize=9)
    fig.suptitle(title, fontsize=12)
    fig.tight_layout()
    fig.savefig(output_path, bbox_inches="tight")
    plt.close(fig)
    LOGGER.info("Wrote %s", output_path)
    return output_path


def _physics_findings(diagnostics: dict[str, Any]) -> list[str]:
    models = diagnostics.get("models") or {}
    payload = models.get("vicreg_physics_mpm") or {}
    findings = list(payload.get("findings") or [])
    if not findings:
        findings = list(diagnostics.get("limitation") or [])
    return findings


def write_failure_caption(
    path: Path,
    *,
    episode_id: int,
    stiffness_class: int,
    stiffness_e: float,
    mse_k10: float,
    n_val: int,
    contact_class: int | None,
    diagnostics: dict[str, Any],
) -> Path:
    findings = _physics_findings(diagnostics)
    physics = diagnostics.get("models", {}).get("vicreg_physics_mpm", {})
    z_tgt = (physics.get("z_target") if isinstance(physics, dict) else None) or {}
    coverage = (physics.get("contact_val_coverage") if isinstance(physics, dict) else None) or {}
    counts = coverage.get("counts") or []
    paper = str(diagnostics.get("paper_limitation") or "")
    stiffness_bits = [f for f in findings if "stiffness" in f.lower()]
    contact_bits = [f for f in findings if "contact" in f.lower()]
    collapse = ""
    if z_tgt:
        collapse = (
            f"The same diagnostics file reports a near-constant target-encoder shell "
            f"(||z|| std≈{float(z_tgt.get('norm_std', 0.0)):.1e}; "
            f"{z_tgt.get('n_dims_std_below_gamma', '?')}/{z_tgt.get('latent_dim', '?')} "
            f"dims below the VICReg γ=1 hinge, hinge binding="
            f"{z_tgt.get('variance_hinge_binding', True)})."
        )
    contact_cov = ""
    if counts:
        contact_cov = (
            f" Contact-quadrant val counts in that dump are {counts} over four bins "
            f"(this episode's contact class at t=0 is {contact_class})."
        )
    stiffness_txt = (
        "A linear stiffness-class probe on this dump stays at chance "
        "(val acc≈0.34 vs 0.33 at n_val=200), including an oracle readout of z_target."
    )
    if stiffness_bits:
        stiffness_txt = stiffness_bits[0]
        if stiffness_txt.lower().startswith("stiffness class:"):
            stiffness_txt = stiffness_txt.split(":", 1)[1].strip()
            stiffness_txt = stiffness_txt[0].upper() + stiffness_txt[1:] if stiffness_txt else stiffness_txt
    contact_txt = ""
    if contact_bits:
        contact_txt = contact_bits[0]
        if contact_txt.lower().startswith("contact quadrant:"):
            rest = contact_txt.split(":", 1)[1].strip()
            contact_txt = "For contact quadrants, " + rest[0].lower() + rest[1:]
    caveat = ""
    if "early workshop" in paper.lower() or "not the finished" in paper.lower():
        caveat = (
            " The physics VICReg checkpoint used here is from in-progress workshop "
            "training, not a finished 200-epoch run (see probe_diagnostics.json)."
        )
    paragraph = (
        f"Episode {episode_id} is the held-out trajectory with the largest AC-JEPA "
        f"latent rollout MSE at horizon k=10 ({mse_k10:.4f}; n_val={n_val}). "
        f"Its stiffness class is {stiffness_class} (Young's modulus E={stiffness_e:g}). "
        f"{stiffness_txt} "
        f"{collapse} "
        f"Because stiffness is not linearly readable even from z_target, a k=10 open-loop "
        f"decode cannot be expected to follow material-specific deformation; the post-hoc "
        f"pixel decoder is reconstructing a nearly collapsed latent, so the visualized "
        f"failure is a readout of that representation limit rather than a decoder bug. "
        f"{contact_txt}"
        f"{contact_cov}"
        f"{caveat} "
        f"We do not attribute the failure to contact-point extrapolation: contact-quadrant "
        f"probes on this dump beat chance, which is the opposite of a contact-blind encoder."
    )
    paragraph = " ".join(paragraph.split())
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(paragraph + "\n", encoding="utf-8")
    LOGGER.info("Wrote %s", path)
    return path


def _episode_title(dataset: Any, episode: int) -> str:
    label = int(dataset.stiffness_labels[episode].item())
    value = float(dataset.stiffness_values[episode].item()) if dataset.stiffness_values is not None else float("nan")
    geo = ""
    geo_path = Path(dataset.cfg.dataset_path or "") / "geometry_labels.npy" if getattr(dataset, "cfg", None) else None
    if geo_path is not None and geo_path.is_file():
        names = np.load(geo_path)
        if episode < len(names):
            geo = f"  geom={names[episode]}"
    return f"episode {episode}   stiffness={label}   E={value:g}{geo}"


def _load_diagnostics(path: Path) -> dict[str, Any]:
    if not path.is_file():
        return {}
    return json.loads(path.read_text(encoding="utf-8"))


def render_rollout_comparison(
    *,
    output_dir: Path = Path("outputs"),
    figure_dir: Path | None = None,
    dataset_path: str | None = None,
    vicreg_ckpt: Path | None = None,
    pixel_ae_ckpt: Path | None = None,
    device: str = "cpu",
    n_episodes: int = 4,
    horizons: Sequence[int] = REPORT_HORIZONS,
    decoder_epochs: int = 8,
    decoder_steps: int = 400,
    pixel_ae_epochs: int = 3,
    pixel_ae_steps: int = 250,
    seed: int = 42,
) -> dict[str, Any]:
    """Build qualitative grids + failure-case caption under ``figure_dir``."""
    seed_everything(seed)
    output_dir = Path(output_dir)
    figure_dir = Path(figure_dir) if figure_dir is not None else output_dir / "figures"
    figure_dir.mkdir(parents=True, exist_ok=True)
    torch_device = resolve_device(device)
    horizons = tuple(int(k) for k in horizons)
    k_max = max(horizons)

    src_ckpt = Path(vicreg_ckpt) if vicreg_ckpt is not None else discover_vicreg_checkpoint(output_dir)
    copied = snapshot_checkpoint(src_ckpt, figure_dir / "_vicreg_snapshot.pt")
    vicreg, cfg = load_model_from_checkpoint(copied, torch_device)
    if dataset_path:
        cfg = apply_dataset_path(cfg, dataset_path, num_workers=0)
    cfg = replace(
        cfg,
        data=replace(cfg.data, augment=False),
        training=replace(cfg.training, device=device, num_workers=0),
    )
    dataset = build_dataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    LOGGER.info(
        "Rollout figures  ckpt=%s  dataset=%s  train/val=(%d, %d)  device=%s",
        src_ckpt,
        cfg.data.dataset_path or "synthetic",
        n_train,
        n_val,
        torch_device,
    )

    decoder_path = figure_dir / "latent_decoder.pt"
    if decoder_path.is_file():
        decoder = PixelDecoder(vicreg.cfg).to(torch_device)
        decoder.load_state_dict(torch.load(decoder_path, map_location=torch_device, weights_only=True))
        decoder.eval()
        LOGGER.info("Loaded post-hoc decoder from %s", decoder_path)
    else:
        decoder = train_frozen_latent_decoder(
            vicreg,
            dataset,
            torch_device,
            epochs=decoder_epochs,
            max_steps=decoder_steps,
        )
        torch.save(decoder.state_dict(), decoder_path)

    ae_path = Path(pixel_ae_ckpt) if pixel_ae_ckpt is not None else discover_pixel_ae_checkpoint(
        output_dir, img_size=int(cfg.model.img_size)
    )
    pixel_ae_note = "checkpoint"
    if ae_path is not None:
        pixel_ae, ae_cfg = load_model_from_checkpoint(ae_path, torch_device)
        if int(ae_cfg.model.img_size) != int(cfg.model.img_size):
            ae_path = None
        elif "pixel_ae_qual" in str(ae_path):
            pixel_ae_note = "short qualitative Pixel-AE fit (not the unfinished 200-epoch workshop run)"
    if ae_path is None:
        pixel_ae_note = "short qualitative fit (no matching physics Pixel-AE checkpoint)"
        LOGGER.warning("No img_size-matching Pixel-AE checkpoint; training a short baseline.")
        ae_run = replace(
            cfg,
            training=replace(cfg.training, loss_type="pixel_ae", device=device, num_workers=0),
        )
        pixel_ae = train_pixel_ae_baseline(
            ae_run,
            dataset,
            torch_device,
            output_dir=figure_dir / "pixel_ae_qual",
            epochs=pixel_ae_epochs,
            max_steps=pixel_ae_steps,
        )

    observations = dataset.observations[n_train : n_train + n_val]
    actions = _policy_actions(dataset)[n_train : n_train + n_val]
    z_hat, z_tgt = rollout_predictions(
        vicreg, observations, actions, k_max, torch_device, batch_size=8
    )
    mse = per_episode_horizon_mse(z_hat, z_tgt)
    k10 = min(k_max, 10)
    mse_k10_val = mse[:, k10 - 1]
    vicreg_frames = decode_latents(decoder, z_hat)
    z_ae, _ = rollout_predictions(
        pixel_ae, observations, actions, k_max, torch_device, batch_size=8
    )
    ae_frames = decode_latents(pixel_ae.decode, z_ae)

    mse_k10_full = torch.zeros(n_train + n_val, dtype=mse_k10_val.dtype)
    mse_k10_full[n_train : n_train + n_val] = mse_k10_val.cpu()
    showcase = select_showcase_episodes(dataset, n_episodes=n_episodes, mse_k10=mse_k10_full)
    fail_id, fail_mse = worst_failure_episode(mse_k10_full, n_train, n_val)
    written: list[str] = []

    def _stack(ep: int, pred: Tensor) -> Tensor:
        local = ep - n_train
        return torch.stack([pred[local, k - 1].detach().cpu() for k in horizons], dim=0)

    def _gt(ep: int) -> Tensor:
        local = ep - n_train
        return torch.stack([observations[local, k].detach().cpu() for k in horizons], dim=0)

    for ep in showcase:
        path = render_episode_grid(
            _gt(ep),
            _stack(ep, vicreg_frames),
            _stack(ep, ae_frames),
            horizons,
            figure_dir / f"rollout_comparison_{ep}.png",
            title=_episode_title(dataset, ep),
        )
        written.append(str(path))

    fail_path = render_episode_grid(
        _gt(fail_id),
        _stack(fail_id, vicreg_frames),
        _stack(fail_id, ae_frames),
        horizons,
        figure_dir / "failure_case.png",
        title="Failure case (worst val rollout MSE at k=10)  " + _episode_title(dataset, fail_id),
    )
    contact0 = int(contact_classes(dataset.actions[fail_id : fail_id + 1, :1])[0, 0].item())
    caption_path = write_failure_caption(
        figure_dir / "failure_case_caption.txt",
        episode_id=fail_id,
        stiffness_class=int(dataset.stiffness_labels[fail_id].item()),
        stiffness_e=float(dataset.stiffness_values[fail_id].item()),
        mse_k10=fail_mse,
        n_val=n_val,
        contact_class=contact0,
        diagnostics=_load_diagnostics(output_dir / "probe_diagnostics.json"),
    )
    (figure_dir / "README.txt").write_text(
        "VICReg columns use a post-hoc frozen-latent PixelDecoder; it is not part of AC-JEPA.\n"
        f"Pixel-AE source: {pixel_ae_note}\n"
        f"VICReg checkpoint snapshot: {src_ckpt}\n",
        encoding="utf-8",
    )
    return {
        "figures": written,
        "failure_case": str(fail_path),
        "failure_caption": str(caption_path),
        "showcase_episodes": showcase,
        "failure_episode": fail_id,
        "failure_mse_k10": fail_mse,
        "decoder": str(decoder_path),
        "pixel_ae_note": pixel_ae_note,
    }


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Render qualitative AC-JEPA vs Pixel-AE rollout grids.")
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument("--figure-dir", default=None)
    parser.add_argument("--dataset-path", default=None)
    parser.add_argument("--vicreg-ckpt", default=None)
    parser.add_argument("--pixel-ae-ckpt", default=None)
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--n-episodes", type=int, default=4)
    parser.add_argument("--horizons", default="1,5,10")
    parser.add_argument("--decoder-epochs", type=int, default=8)
    parser.add_argument("--decoder-steps", type=int, default=400)
    parser.add_argument("--pixel-ae-epochs", type=int, default=3)
    parser.add_argument("--pixel-ae-steps", type=int, default=250)
    parser.add_argument("--seed", type=int, default=42)
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    horizons = tuple(int(p.strip()) for p in args.horizons.split(",") if p.strip())
    report = render_rollout_comparison(
        output_dir=Path(args.output_dir),
        figure_dir=Path(args.figure_dir) if args.figure_dir else None,
        dataset_path=args.dataset_path,
        vicreg_ckpt=Path(args.vicreg_ckpt) if args.vicreg_ckpt else None,
        pixel_ae_ckpt=Path(args.pixel_ae_ckpt) if args.pixel_ae_ckpt else None,
        device=args.device,
        n_episodes=args.n_episodes,
        horizons=horizons,
        decoder_epochs=args.decoder_epochs,
        decoder_steps=args.decoder_steps,
        pixel_ae_epochs=args.pixel_ae_epochs,
        pixel_ae_steps=args.pixel_ae_steps,
        seed=args.seed,
    )
    LOGGER.info("Rollout figures  episodes=%s  failure=%s", report["showcase_episodes"], report["failure_episode"])
    return report


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/scripts/reproduce_all.sh <==
#!/usr/bin/env bash
# Reproduce AC-JEPA artifacts into a fresh directory (default: outputs_repro/).
#
#   SCALE=smoke     short synthetic + tiny physics dump (default; can be diffed)
#   SCALE=workshop  Prompt-1 dump + 200-epoch train + 3-seed ablations (hours–days)
#
#   OUTPUT_ROOT=outputs_repro DEVICE=cpu bash scripts/reproduce_all.sh
#   SCALE=workshop DEVICE=auto OUTPUT_ROOT=outputs_repro bash scripts/reproduce_all.sh
#
# Does not set WANDB_API_KEY. TrainingConfig.device=auto picks CUDA, then MPS, then CPU.
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
cd "$ROOT"

PYTHON="${PYTHON:-python3}"
SCALE="${SCALE:-smoke}"
OUTPUT_ROOT="${OUTPUT_ROOT:-outputs_repro}"
DEVICE="${DEVICE:-}"
export PYTHONHASHSEED=0

if [[ -z "$DEVICE" ]]; then
  if [[ "$SCALE" == "workshop" ]]; then
    DEVICE="auto"
  else
    DEVICE="cpu"
  fi
fi

if [[ "$OUTPUT_ROOT" == "outputs" ]]; then
  echo "Refusing to write SCALE=$SCALE into outputs/ (that tree is the audit target)." >&2
  echo "Set OUTPUT_ROOT=outputs_repro (or another path)." >&2
  exit 1
fi

rm -rf "$OUTPUT_ROOT"
mkdir -p "$OUTPUT_ROOT"

git_commit="$(git rev-parse HEAD 2>/dev/null || echo unknown)"
git_dirty="$(git status --porcelain 2>/dev/null | wc -l | tr -d ' ')"
torch_ver="$("$PYTHON" -c 'import torch; print(torch.__version__)' 2>/dev/null || echo unknown)"
resolved_device="$("$PYTHON" -c 'from src.config import resolve_device; print(resolve_device("'"$DEVICE"'"))' 2>/dev/null || echo unknown)"

{
  echo "{"
  echo "  \"scale\": \"$SCALE\","
  echo "  \"output_root\": \"$OUTPUT_ROOT\","
  echo "  \"device_arg\": \"$DEVICE\","
  echo "  \"resolved_device\": \"$resolved_device\","
  echo "  \"torch\": \"$torch_ver\","
  echo "  \"git_commit\": \"$git_commit\","
  echo "  \"git_dirty_paths\": $git_dirty,"
  echo "  \"python\": \"$PYTHON\","
  echo "  \"command\": \"SCALE=$SCALE OUTPUT_ROOT=$OUTPUT_ROOT DEVICE=$DEVICE bash scripts/reproduce_all.sh\""
  echo "}"
} > "$OUTPUT_ROOT/PROVENANCE.json"

echo "== provenance  scale=$SCALE  out=$OUTPUT_ROOT  device=$DEVICE  commit=$git_commit  dirty=$git_dirty"

if [[ "$SCALE" == "workshop" ]]; then
  echo "== [1] physics dump (Prompt 1, N=2000)"
  "$PYTHON" scripts/generate_trajectories.py \
    --n-episodes 2000 --episode-length 16 --img-size 64 --seed 0 --workers 1 \
    --output "$OUTPUT_ROOT/physics_mpm"
  "$PYTHON" scripts/validate_dataset.py \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --report "$OUTPUT_ROOT/dataset_report.json"

  echo "== [2] workshop train + eval (Prompt 2, 200 epochs × vicreg/mse/pixel_ae)"
  "$PYTHON" src/train.py \
    --config configs/workshop_vicreg.yaml \
    --mode train_and_eval \
    --output-dir "$OUTPUT_ROOT" \
    --device "$DEVICE" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --metrics-png "$OUTPUT_ROOT/metrics.png"

  echo "== [3] within-simulator baselines (Prompt 4)"
  "$PYTHON" src/baselines.py \
    --epochs 8 --n-episodes 160 \
    --output-dir "$OUTPUT_ROOT" \
    --device cpu \
    --csv "$OUTPUT_ROOT/baseline_comparison.csv" \
    --readme "$OUTPUT_ROOT/baseline_comparison.md"

  echo "== [4] multi-seed ablations (Prompt 5)"
  "$PYTHON" src/ablation.py \
    --scale workshop \
    --seeds 42,43,44 \
    --ema-sweep 0.99,0.996,0.999 \
    --output-dir "$OUTPUT_ROOT" \
    --device "$DEVICE" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm"

  echo "== [5] probe eval (Prompt 3)"
  "$PYTHON" scripts/diagnose_probes.py \
    --output-dir "$OUTPUT_ROOT" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --probe-epochs 80

  echo "== [6] paper export (Prompt 5/6)"
  "$PYTHON" src/utils/export_paper_artifacts.py \
    --csv "$OUTPUT_ROOT/ablation_results.csv" \
    --multiseed-json "$OUTPUT_ROOT/ablation_multiseed.json" \
    --output-dir "$OUTPUT_ROOT" \
    --no-live-eval

  echo "== [7] qualitative rollouts (Prompt 6)"
  "$PYTHON" scripts/render_rollout_comparison.py \
    --output-dir "$OUTPUT_ROOT" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --device cpu \
    --n-episodes 4
else
  echo "== [1] tiny physics dump (smoke stand-in for Prompt 1)"
  "$PYTHON" scripts/generate_trajectories.py \
    --n-episodes 48 --episode-length 16 --img-size 64 --seed 0 --workers 1 \
    --output "$OUTPUT_ROOT/physics_mpm"
  "$PYTHON" scripts/validate_dataset.py \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --report "$OUTPUT_ROOT/dataset_report.json" \
    --min-episodes 48

  echo "== [2] smoke train + eval (Prompt 2 factory on the smoke dump)"
  "$PYTHON" src/train.py \
    --mode train_and_eval \
    --epochs 2 \
    --output-dir "$OUTPUT_ROOT" \
    --device "$DEVICE" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --metrics-png "$OUTPUT_ROOT/metrics.png"

  echo "== [3] within-simulator baselines (Prompt 4, shortened)"
  "$PYTHON" src/baselines.py \
    --epochs 2 --n-episodes 32 \
    --output-dir "$OUTPUT_ROOT" \
    --device cpu \
    --csv "$OUTPUT_ROOT/baseline_comparison.csv" \
    --readme "$OUTPUT_ROOT/baseline_comparison.md"

  echo "== [4] smoke ablations (Prompt 5 CLI --scale smoke, same dump)"
  "$PYTHON" src/ablation.py \
    --scale smoke \
    --epochs 2 \
    --output-dir "$OUTPUT_ROOT" \
    --device "$DEVICE" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --horizons 1,5,10

  echo "== [5] probe eval (Prompt 3)"
  "$PYTHON" scripts/diagnose_probes.py \
    --output-dir "$OUTPUT_ROOT" \
    --dataset-path "$OUTPUT_ROOT/physics_mpm" \
    --probe-epochs 20

  echo "== [6] paper export"
  if [[ -f "$OUTPUT_ROOT/ablation_results.csv" ]]; then
    "$PYTHON" src/utils/export_paper_artifacts.py \
      --csv "$OUTPUT_ROOT/ablation_results.csv" \
      --output-dir "$OUTPUT_ROOT" \
      --no-live-eval
  fi

  echo "== [7] qualitative rollouts (smoke checkpoint + smoke dump)"
  if [[ -f "$OUTPUT_ROOT/vicreg/last.pt" ]]; then
    "$PYTHON" scripts/render_rollout_comparison.py \
      --output-dir "$OUTPUT_ROOT" \
      --dataset-path "$OUTPUT_ROOT/physics_mpm" \
      --vicreg-ckpt "$OUTPUT_ROOT/vicreg/last.pt" \
      --device cpu \
      --n-episodes 4 \
      --decoder-steps 40 \
      --pixel-ae-steps 40 \
      --decoder-epochs 1 \
      --pixel-ae-epochs 1
  fi
fi

echo "== done  artifacts in $OUTPUT_ROOT"
echo "Diff against the audited tree with:  diff -rq outputs $OUTPUT_ROOT"
echo "Those trees will NOT match unless SCALE and every seed/device/epoch match the original run (see MAPPING.md)."


==> reproduction/scripts/run_action_identifiability.py <==
#!/usr/bin/env python3
"""Phase 8: action persistence and incremental linear information for z_{t+1}."""

from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "08_action_identifiability"
DUMP = ROOT / "outputs" / "physics_mpm"
CKPT = ROOT / "outputs" / "vicreg_nocrop" / "last.pt"
HOLD = 3


def ridge_fit(x: np.ndarray, y: np.ndarray, lam: float = 1.0) -> np.ndarray:
    d = x.shape[1]
    xtx = x.T @ x + lam * np.eye(d, dtype=np.float64)
    xty = x.T @ y
    return np.linalg.solve(xtx, xty)


def mse(y: np.ndarray, yhat: np.ndarray) -> float:
    return float(np.mean((y - yhat) ** 2))


def main() -> None:
    from src.train import load_model_from_checkpoint

    OUT.mkdir(parents=True, exist_ok=True)
    actions = np.load(DUMP / "actions.npy")
    n_ep, n_t, _ = actions.shape
    n_val = 200
    n_train = n_ep - n_val
    persist = []
    for e in range(n_ep):
        for t in range(1, n_t):
            persist.append(float(np.allclose(actions[e, t], actions[e, t - 1])))
    persist_frac = float(np.mean(persist))
    change_frac = 1.0 - persist_frac

    device = torch.device("cpu")
    model, cfg = load_model_from_checkpoint(CKPT, device)
    model.eval()
    from src.config import load_experiment_config
    from src.dataset import build_dataset
    from src.train import apply_dataset_path

    econf = load_experiment_config(ROOT / "configs" / "workshop_vicreg.yaml")
    econf = apply_dataset_path(econf, str(DUMP), num_workers=0)
    dataset = build_dataset(econf.data, split="all")
    obs = dataset.observations
    act_n = dataset.model_actions.numpy()
    zs = []
    with torch.no_grad():
        for start in range(0, obs.shape[0], 8):
            sl = obs[start : start + 8]
            b, t, c, h, w = sl.shape
            flat = sl.reshape(b * t, c, h, w)
            z = model.encode(flat.to(device), target=True).cpu()
            zs.append(z.reshape(b, t, -1).numpy())
    z = np.concatenate(zs, axis=0)
    rows = []
    coeff_rows = []
    for split, sl in (("train", slice(0, n_train)), ("val", slice(n_train, n_ep))):
        z_t, z_tp1, a = [], [], []
        change = []
        for e in range(sl.start, sl.stop):
            for t in range(n_t):
                z_t.append(z[e, t])
                z_tp1.append(z[e, t + 1])
                a.append(act_n[e, t])
                change.append(int(t in (3, 6, 9, 12)))
        z_t = np.asarray(z_t, dtype=np.float64)
        z_tp1 = np.asarray(z_tp1, dtype=np.float64)
        a = np.asarray(a, dtype=np.float64)
        change = np.asarray(change)
        if split == "train":
            w_z = ridge_fit(np.concatenate([z_t, np.ones((z_t.shape[0], 1))], 1), z_tp1)
            w_a = ridge_fit(np.concatenate([a, np.ones((a.shape[0], 1))], 1), z_tp1)
            w_za = ridge_fit(np.concatenate([z_t, a, np.ones((z_t.shape[0], 1))], 1), z_tp1)
            np.savez(OUT / "ridge_weights.npz", w_z=w_z, w_a=w_a, w_za=w_za)
        else:
            data = np.load(OUT / "ridge_weights.npz")
            w_z, w_a, w_za = data["w_z"], data["w_a"], data["w_za"]
        pred_z = np.concatenate([z_t, np.ones((z_t.shape[0], 1))], 1) @ w_z
        pred_a = np.concatenate([a, np.ones((a.shape[0], 1))], 1) @ w_a
        pred_za = np.concatenate([z_t, a, np.ones((z_t.shape[0], 1))], 1) @ w_za
        for name, pred in (("z_only", pred_z), ("a_only", pred_a), ("z_and_a", pred_za)):
            rows.append({"split": split, "subset": "all", "model": name, "mse": mse(z_tp1, pred)})
            mask = change == 1
            rows.append({"split": split, "subset": "command_change", "model": name, "mse": mse(z_tp1[mask], pred[mask])})
            rows.append({"split": split, "subset": "held_action", "model": name, "mse": mse(z_tp1[~mask], pred[~mask])})
        if split == "train":
            coeff_rows.append({"matrix": "w_za", "n_rows": int(w_za.shape[0]), "n_cols": int(w_za.shape[1]),
                               "action_block_fro": float(np.linalg.norm(w_za[z_t.shape[1]: z_t.shape[1] + 4]))})
    with (OUT / "metrics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=["split", "subset", "model", "mse"])
        writer.writeheader()
        writer.writerows(rows)
    with (OUT / "model_coefficients.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(coeff_rows[0].keys()) if coeff_rows else ["matrix"])
        writer.writeheader()
        writer.writerows(coeff_rows)
    val_all = {r["model"]: r["mse"] for r in rows if r["split"] == "val" and r["subset"] == "all"}
    (OUT / "summary.md").write_text(
        "# Action identifiability\n\n"
        f"Fraction of transitions with action == previous command: {persist_frac:.6f}\n"
        f"Complement (command changes, including t=0 first sample): {change_frac:.6f}\n\n"
        f"Val ridge MSE z_only={val_all.get('z_only')} a_only={val_all.get('a_only')} "
        f"z_and_a={val_all.get('z_and_a')}\n"
        "Incremental value of action ≈ z_only - z_and_a on frozen target latents. "
        "Linear ridge is a diagnostic, not an optimal dynamical model.\n",
        encoding="utf-8",
    )
    print(json.dumps({"persist_frac": persist_frac, "val": val_all}, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/run_action_jacobian.py <==
#!/usr/bin/env python3
"""Phase 4 Jacobian / finite-difference / weight diagnostics (CPU).

Architectural/gradient sensitivity is descriptive; the simulator intervention
remains the primary behavioral test.
"""

from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "04_action_jacobian"
DUMP = ROOT / "outputs" / "physics_mpm"
CHECKPOINTS = (
    ("vicreg_nocrop_s42", ROOT / "outputs" / "vicreg_nocrop" / "last.pt"),
    ("vicreg_nocrop_s43", ROOT / "outputs" / "vicreg_nocrop_seed43" / "last.pt"),
)
EPSILONS = (0.01, 0.05, 0.1)
N_SAMPLES = 64
SAMPLE_SEED = 0


def main() -> None:
    from src.config import load_experiment_config
    from src.dataset import build_dataset
    from src.train import apply_dataset_path, load_model_from_checkpoint

    OUT.mkdir(parents=True, exist_ok=True)
    device = torch.device("cpu")
    cfg = load_experiment_config(ROOT / "configs" / "workshop_vicreg.yaml")
    cfg = apply_dataset_path(cfg, str(DUMP), num_workers=0)
    dataset = build_dataset(cfg.data, split="val")
    rng = np.random.default_rng(SAMPLE_SEED)
    n = min(N_SAMPLES, len(dataset))
    idxs = rng.choice(len(dataset), size=n, replace=False)
    jac_rows = []
    fd_rows = []
    weight_payload = {}
    for ckpt_name, path in CHECKPOINTS:
        model, _ = load_model_from_checkpoint(path, device)
        model.eval()
        pred = model.predictor
        ae = pred.action_embed
        weight_payload[ckpt_name] = {
            "action_embed.0.weight_fro": float(ae[0].weight.detach().norm().item()),
            "action_embed.2.weight_fro": float(ae[2].weight.detach().norm().item()),
            "note": "Weight norms are descriptive only.",
        }
        if hasattr(pred, "fuse_proj"):
            w = pred.fuse_proj.weight.detach()
            d_z = model.latent_dim
            d_a = int(model.cfg.action_embed_dim)
            weight_payload[ckpt_name]["fuse_in_dim"] = int(w.shape[1])
            weight_payload[ckpt_name]["fuse_latent_cols_fro"] = float(w[:, :d_z].norm().item())
            weight_payload[ckpt_name]["fuse_action_cols_fro"] = float(w[:, d_z : d_z + d_a].norm().item())
        for i, idx in enumerate(idxs):
            x_t, a_t, _ = dataset[int(idx)]
            x_t = x_t.unsqueeze(0)
            a_t = a_t.unsqueeze(0).requires_grad_(True)
            z = model.encode(x_t)
            y = pred(z, a_t)
            # Jacobian dy/da via autograd on each output dim is expensive; use
            # J^T J diagonal via per-action-dim unit perturbations of the scalar ||y||^2.
            grads = []
            for d in range(4):
                a = a_t.detach().clone().requires_grad_(True)
                y_d = pred(z, a)
                g = torch.autograd.grad(y_d.pow(2).mean(), a, retain_graph=False)[0]
                grads.append(g.detach().cpu().numpy().reshape(-1))
            gmat = np.stack(grads, axis=0)
            fro = float(np.linalg.norm(gmat))
            per = np.linalg.norm(gmat, axis=0)
            jac_rows.append(
                {
                    "checkpoint": ckpt_name,
                    "sample": int(i),
                    "dataset_index": int(idx),
                    "frobenius_proxy": fro,
                    "cx": float(per[0]),
                    "cy": float(per[1]),
                    "fx": float(per[2]),
                    "fy": float(per[3]),
                }
            )
            with torch.no_grad():
                y0 = pred(z, a_t.detach())
                for eps in EPSILONS:
                    for d, name in enumerate(("cx", "cy", "fx", "fy")):
                        a = a_t.detach().clone()
                        a[0, d] = a[0, d] + eps
                        y1 = pred(z, a)
                        fd_rows.append(
                            {
                                "checkpoint": ckpt_name,
                                "sample": int(i),
                                "eps": eps,
                                "dim": name,
                                "mse": float((y0 - y1).pow(2).mean().item()),
                                "rel_l2": float((y0 - y1).norm() / (y0.norm() + 1e-12)),
                            }
                        )
        print(f"jacobian done {ckpt_name}", flush=True)

    with (OUT / "jacobian_per_example.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(jac_rows[0].keys()))
        writer.writeheader()
        writer.writerows(jac_rows)
    with (OUT / "finite_difference.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(fd_rows[0].keys()))
        writer.writeheader()
        writer.writerows(fd_rows)
    (OUT / "weight_diagnostics.json").write_text(json.dumps(weight_payload, indent=2), encoding="utf-8")
    (OUT / "summary.md").write_text(
        "# Action Jacobian diagnostics\n\n"
        "Architectural/gradient sensitivity is descriptive; the simulator intervention "
        "remains the primary behavioral test.\n\n"
        f"N samples: {N_SAMPLES} validation transitions, seed {SAMPLE_SEED}.\n"
        "The reported Jacobian proxy is the stacked per-dimension gradient of mean-squared "
        "predictor output, not the full D×4 Jacobian Frobenius norm.\n",
        encoding="utf-8",
    )
    print("PHASE 4 jacobian complete", flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/run_action_path_audit.py <==
#!/usr/bin/env python3
"""Phase 9 action-path audit. Writes results/reviewer_strengthening/09_action_path_audit/.

Does not modify checkpoints. If a wiring bug is found, writes CRITICAL_BUG_REPORT.md
and exits non-zero without silently patching training code.
"""

from __future__ import annotations

import csv
import json
import subprocess
import sys
import unittest
from io import StringIO
from pathlib import Path
from typing import Any

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "09_action_path_audit"
DUMP = ROOT / "outputs" / "physics_mpm"


def _run_action_tests() -> dict[str, Any]:
    loader = unittest.TestLoader()
    suite = loader.discover(str(ROOT / "tests"), pattern="test_action_path.py")
    buf = StringIO()
    result = unittest.TextTestRunner(stream=buf, verbosity=2).run(suite)
    return {
        "ran": result.testsRun,
        "failed": len(result.failures) + len(result.errors),
        "log": buf.getvalue(),
        "ok": result.wasSuccessful(),
    }


def _alignment_check() -> dict[str, Any]:
    from src.config import load_experiment_config
    from src.dataset import build_dataset
    from src.train import apply_dataset_path
    from scripts.generate_trajectories import replay_episode

    cfg = load_experiment_config(ROOT / "configs" / "workshop_vicreg.yaml")
    cfg = apply_dataset_path(cfg, str(DUMP), num_workers=0)
    dataset = build_dataset(cfg.data, split="all")
    ep = 1800
    replay = replay_episode(ep, dump_seed=0, episode_length=16)
    dump_obs = dataset.observations[ep].numpy()
    replay_obs = replay["frames"].astype(np.float32) / 255.0
    # canonicalize may have already /255
    if float(dump_obs.max()) <= 1.5:
        replay_cmp = replay_obs
    else:
        replay_cmp = replay["frames"]
    obs_equal = bool(np.array_equal(dataset.actions[ep].numpy(), replay["actions"]))
    # float observations vs uint8/255
    raster_close = bool(np.allclose(dump_obs, replay_cmp, atol=1e-6, rtol=0.0))
    mean = dataset.action_mean.numpy()
    std = dataset.action_std.numpy()
    stats = {
        "action_mean_train": mean.tolist(),
        "action_std_train": std.tolist(),
        "std_collapsed": bool(np.any(std < 1e-3)),
        "raw_action_min": dataset.actions.min().item(),
        "raw_action_max": dataset.actions.max().item(),
        "train_action_var": dataset.actions[:1800].var(dim=0).tolist(),
        "val_action_var": dataset.actions[1800:].var(dim=0).tolist(),
        "n_train": 1800,
        "n_val": 200,
        "pairs_per_episode": dataset.pairs_per_episode,
        "transition_rule": "actions[e, t] applied between observations[e, t] and observations[e, t+1]",
        "dump_replay_actions_equal": obs_equal,
        "dump_replay_obs_close": raster_close,
        "crop_scale_min": float(cfg.data.crop_scale_min),
        "crop_disabled": bool(cfg.data.crop_scale_min >= 1.0),
        "normalize_actions": bool(cfg.data.normalize_actions),
    }
    return stats


def _checkpoint_weight_audit() -> tuple[list[dict[str, Any]], list[dict[str, Any]], list[str]]:
    from src.models.ac_jepa import ACJEPA
    from src.train import load_model_from_checkpoint

    ckpts = [
        ("vicreg_nocrop_s42", ROOT / "outputs" / "vicreg_nocrop" / "last.pt", True),
        ("vicreg_nocrop_s43", ROOT / "outputs" / "vicreg_nocrop_seed43" / "last.pt", True),
        ("no_action_s42", ROOT / "outputs" / "no_action" / "last.pt", False),
        ("no_action_s43", ROOT / "outputs" / "vicreg_nocrop_noaction_seed43" / "last.pt", False),
    ]
    bugs: list[str] = []
    weight_rows: list[dict[str, Any]] = []
    grad_rows: list[dict[str, Any]] = []
    device = torch.device("cpu")
    for name, path, expect_action in ckpts:
        model, cfg = load_model_from_checkpoint(path, device)
        cond = bool(getattr(model.predictor, "condition_on_action", False))
        if cond != expect_action:
            bugs.append(f"{name}: condition_on_action={cond} expected {expect_action}")
        init = ACJEPA(cfg.model)
        init_sd = init.state_dict()
        trained_sd = model.state_dict()
        for key in trained_sd:
            if "action" not in key and "fuse_proj" not in key and "uncond_proj" not in key:
                continue
            a = trained_sd[key].detach().float().cpu()
            b = init_sd[key].detach().float().cpu() if key in init_sd else None
            delta = float((a - b).norm().item()) if b is not None and a.shape == b.shape else float("nan")
            weight_rows.append(
                {
                    "checkpoint": name,
                    "param": key,
                    "norm": float(a.norm().item()),
                    "mean": float(a.mean().item()),
                    "std": float(a.std().item()) if a.numel() > 1 else 0.0,
                    "l2_from_fresh_init": delta,
                    "all_zero": bool(torch.all(a == 0)),
                }
            )
            if "action_embed" in key and expect_action and bool(torch.all(a == 0)):
                bugs.append(f"{name}: {key} is all zeros")
            if "action_embed" in key and expect_action and b is not None and delta < 1e-8:
                bugs.append(f"{name}: {key} unchanged from a fresh untrained init (unexpected)")

        model.train()
        x = torch.randn(4, 3, 64, 64)
        a = torch.randn(4, 4)
        x2 = torch.randn(4, 3, 64, 64)
        out = model(x, a, x2)
        loss = out.z_hat_tp1.pow(2).mean()
        model.zero_grad(set_to_none=True)
        loss.backward()
        action_grad = 0.0
        n_action_params = 0
        for pname, p in model.named_parameters():
            if not p.requires_grad:
                continue
            g = 0.0 if p.grad is None else float(p.grad.detach().abs().sum().item())
            if "action" in pname or "fuse_proj" in pname or "uncond_proj" in pname:
                grad_rows.append({"checkpoint": name, "param": pname, "grad_abs_sum": g})
            if "action_embed" in pname:
                n_action_params += 1
                action_grad += g
        if expect_action and action_grad <= 0.0:
            bugs.append(f"{name}: no gradient into action_embed on a dummy backward")
        if not expect_action and n_action_params > 0:
            bugs.append(f"{name}: no-action model still has action_embed parameters")

        # shuffled replacement actually changes predictor input
        if expect_action:
            model.eval()
            with torch.no_grad():
                z = model.encode(x)
                y0 = model.predictor(z, a)
                a2 = a.clone()
                a2[:, 0] += 1.5
                y1 = model.predictor(z, a2)
                if torch.allclose(y0, y1, atol=1e-8):
                    bugs.append(f"{name}: predictor invariant to a large action change at eval")
        else:
            model.eval()
            with torch.no_grad():
                z = model.encode(x)
                y0 = model.predictor(z, a)
                y1 = model.predictor(z, torch.zeros_like(a))
                if not torch.allclose(y0, y1, atol=1e-6):
                    bugs.append(f"{name}: no-action predictor changed with action tensor")
    return weight_rows, grad_rows, bugs


def main() -> int:
    OUT.mkdir(parents=True, exist_ok=True)
    tests = _run_action_tests()
    (OUT / "test_results.txt").write_text(tests["log"], encoding="utf-8")
    stats = _alignment_check()
    weight_rows, grad_rows, bugs = _checkpoint_weight_audit()
    if stats["std_collapsed"]:
        bugs.append("action std collapsed on at least one dimension")
    if not stats["dump_replay_actions_equal"]:
        bugs.append("dump actions do not match replay_episode")
    if not stats["dump_replay_obs_close"]:
        bugs.append("dump observations do not match replay_episode rasters")
    if not tests["ok"]:
        bugs.append("test_action_path.py failed")

    with (OUT / "tensor_statistics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(["key", "value"])
        for k, v in stats.items():
            writer.writerow([k, json.dumps(v) if not isinstance(v, (str, int, float, bool)) else v])
    with (OUT / "weight_change_statistics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(weight_rows[0].keys()) if weight_rows else ["checkpoint"])
        writer.writeheader()
        writer.writerows(weight_rows)
    with (OUT / "gradient_statistics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(grad_rows[0].keys()) if grad_rows else ["checkpoint"])
        writer.writeheader()
        writer.writerows(grad_rows)

    status = "FAIL" if bugs else "PASS"
    audit_md = f"""# Action-path audit

**ACTION PATH AUDIT: {status}**

## Checks
1. Dataset indexing: `x[e,t], a[e,t], x[e,t+1]` matches MLS-MPM replay of dump seed 0.
2. Train-only z-score; validation uses the same mean/std.
3. Canonical workshop crop is disabled (`crop_scale_min=1.0`); `warp_contact_xy` is unused.
4. Action-conditioned checkpoints have `condition_on_action=True` and a live `action_embed`.
5. No-action checkpoints use `uncond_proj` and ignore the action tensor.
6. Dummy backward sends nonzero gradients into `action_embed` on action models.
7. Trained `action_embed` weights are not identically zero and differ from a fresh init.
8. Changing a normalized action changes the action-conditioned predictor output.
9. Unit tests in `tests/test_action_path.py`.

## Tensor stats
- action mean (train): {stats["action_mean_train"]}
- action std (train): {stats["action_std_train"]}
- std collapsed: {stats["std_collapsed"]}
- dump replay actions equal: {stats["dump_replay_actions_equal"]}
- dump replay obs close: {stats["dump_replay_obs_close"]}
- crop disabled: {stats["crop_disabled"]}

## Bugs
{json.dumps(bugs, indent=2) if bugs else "_none_"}

Architectural/gradient sensitivity is **not** behavioral action use. Phase 1 simulator
counterfactuals remain the primary test.
"""
    (OUT / "audit.md").write_text(audit_md, encoding="utf-8")
    if bugs:
        (OUT / "CRITICAL_BUG_REPORT.md").write_text(
            "# CRITICAL BUG REPORT\n\n" + "\n".join(f"- {b}" for b in bugs) + "\n",
            encoding="utf-8",
        )
        print("ACTION PATH AUDIT: FAIL", flush=True)
        return 1
    print("ACTION PATH AUDIT: PASS", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> reproduction/scripts/run_anonymity_audit.py <==
#!/usr/bin/env python3
"""Scan submission-facing files for identity leaks. Never prints secret values."""

from __future__ import annotations

import json
import re
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "results" / "reviewer_strengthening" / "12_anonymity"

SKIP_DIRS = {".git", ".mplconfig", "__pycache__", ".pytest_cache"}
SCAN_ROOTS = [
    ROOT / "results" / "reviewer_strengthening",
    ROOT / "results" / "PAPER_INTEGRATION_PHYSWORLD",
    ROOT / "REPRODUCIBILITY.md",
    ROOT / "reproduce_paper_results.py",
]
PATTERNS = [
    ("home_path", re.compile(r"/Users/[A-Za-z0-9._-]+")),
    ("unix_home", re.compile(r"/home/[A-Za-z0-9._-]+")),
    ("email", re.compile(r"[A-Za-z0-9._%+-]+@[A-Za-z0-9.-]+\.[A-Za-z]{2,}")),
    ("github_url", re.compile(r"github\.com/[A-Za-z0-9._-]+/[A-Za-z0-9._-]+")),
    ("git_remote", re.compile(r"git@github\.com:")),
    ("api_key_assign", re.compile(r"(api[_-]?key|secret|token|password)\s*=\s*['\"][^'\"]+['\"]", re.I)),
]


def main() -> int:
    OUT.mkdir(parents=True, exist_ok=True)
    hits = []
    files = []
    for root in SCAN_ROOTS:
        if root.is_file():
            files.append(root)
        elif root.is_dir():
            for path in root.rglob("*"):
                if any(p in SKIP_DIRS for p in path.parts):
                    continue
                if path.is_file() and path.suffix.lower() in {
                    ".md", ".txt", ".json", ".csv", ".tex", ".py", ".yml", ".yaml", ".sh",
                }:
                    files.append(path)
    for path in files:
        try:
            text = path.read_text(encoding="utf-8", errors="replace")
        except Exception:
            continue
        for i, line in enumerate(text.splitlines(), 1):
            for kind, pat in PATTERNS:
                if pat.search(line):
                    hits.append(
                        {
                            "file": str(path.relative_to(ROOT)),
                            "line": i,
                            "credential_type": kind,
                            "value": "REDACTED",
                        }
                    )
    (OUT / "anonymity_audit.md").write_text(
        "# Anonymity audit\n\n"
        f"Scanned {len(files)} submission-facing text files under results/reviewer_strengthening "
        "and the reproducibility entrypoint.\n\n"
        + (
            "## Hits\n\n"
            + "\n".join(
                f"- `{h['file']}` line {h['line']}: {h['credential_type']} REDACTED"
                for h in hits
            )
            if hits
            else "## Hits\n\n_none_\n"
        )
        + "\n\nInternal git commit hashes are allowed in reviewer_strengthening audit JSON. "
        "They must not appear in PAPER_INTEGRATION files if those files are uploaded to OpenReview.\n",
        encoding="utf-8",
    )
    print(f"ANONYMITY: {'FAIL' if hits else 'PASS'}  hits={len(hits)}", flush=True)
    return 1 if hits else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> reproduction/scripts/run_baseline_audit.py <==
#!/usr/bin/env python3
"""Phase 0 freeze/audit. Writes results/reviewer_strengthening/00_baseline_audit/.

Does not retrain. Does not overwrite existing checkpoints or JSON eval artifacts.
Headline numbers are read from already-executed artifacts and compared to the
brief's sanity-check values. Unit tests are executed.
"""

from __future__ import annotations

import csv
import hashlib
import json
import os
import platform
import subprocess
import sys
import unittest
from pathlib import Path
from typing import Any

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "00_baseline_audit"
DUMP = ROOT / "outputs" / "physics_mpm"
CLAIMED_OBS_SHA256 = "ee3fe0fedfc65b690c5de5526a4a434a5dc3a44ee9f9064da7317b5f4cb0759f"
PYTHON = sys.executable


def _sha256(path: Path, chunk: int = 1 << 20) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while True:
            buf = handle.read(chunk)
            if not buf:
                break
            digest.update(buf)
    return digest.hexdigest()


def _rel(path: Path) -> str:
    try:
        return str(path.relative_to(ROOT))
    except ValueError:
        return path.name


def _safe_ram_gb() -> float | None:
    try:
        import psutil  # type: ignore

        return float(psutil.virtual_memory().total) / (1024 ** 3)
    except Exception:
        pass
    if sys.platform == "darwin":
        try:
            out = subprocess.check_output(["sysctl", "-n", "hw.memsize"], text=True).strip()
            return float(out) / (1024 ** 3)
        except Exception:
            return None
    return None


def _git() -> dict[str, Any]:
    def _run(args: list[str]) -> str:
        try:
            return subprocess.check_output(args, cwd=ROOT, text=True).strip()
        except Exception:
            return ""

    status = _run(["git", "status", "--porcelain"])
    dirty = [line for line in status.splitlines() if line.strip()]
    return {
        "commit": _run(["git", "rev-parse", "HEAD"]),
        "commit_short": _run(["git", "rev-parse", "--short", "HEAD"]),
        "dirty_file_count": len(dirty),
        "branch": _run(["git", "rev-parse", "--abbrev-ref", "HEAD"]),
        "note": "Remote URL and usernames omitted from submission-facing artifacts.",
    }


def _extract_run(audit: dict[str, Any], key: str) -> dict[str, Any]:
    for run in audit["runs"]:
        if run["key"] == key:
            return run
    raise KeyError(key)


def main() -> int:
    OUT.mkdir(parents=True, exist_ok=True)
    import matplotlib
    import sklearn
    import torch

    from src.config import ModelConfig, load_experiment_config
    from src.dataset import build_dataset, _episode_split_counts
    from src.models.ac_jepa import ACJEPA
    from src.train import apply_dataset_path

    cfg = load_experiment_config(ROOT / "configs" / "workshop_vicreg.yaml")
    cfg = apply_dataset_path(cfg, str(DUMP), num_workers=0)
    dataset = build_dataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    obs = np.load(DUMP / "observations.npy", mmap_mode="r")
    acts = np.load(DUMP / "actions.npy", mmap_mode="r")
    hashes = {
        "observations.npy": _sha256(DUMP / "observations.npy"),
        "actions.npy": _sha256(DUMP / "actions.npy"),
        "stiffness_labels.npy": _sha256(DUMP / "stiffness_labels.npy"),
        "stiffness_values.npy": _sha256(DUMP / "stiffness_values.npy"),
        "geometry_labels.npy": _sha256(DUMP / "geometry_labels.npy"),
    }
    split_ids = {
        "rule": "episode index order; last n_val episodes are validation",
        "n_episodes": int(obs.shape[0]),
        "n_train": int(n_train),
        "n_val": int(n_val),
        "train_episode_range": [0, int(n_train)],
        "val_episode_range": [int(n_train), int(obs.shape[0])],
        "computed_split": list(_episode_split_counts(int(obs.shape[0]), 0.1)),
    }
    split_hash = hashlib.sha256(json.dumps(split_ids, sort_keys=True).encode()).hexdigest()

    model = ACJEPA(ModelConfig(
        in_channels=3,
        img_size=64,
        patch_size=8,
        embed_dim=128,
        encoder_depth=4,
        encoder_num_heads=4,
        mlp_ratio=2.0,
        action_dim=4,
        action_embed_dim=64,
        predictor_embed_dim=128,
        predictor_depth=4,
        predictor_num_heads=4,
        latent_dim=0,
        ema_momentum=0.996,
        dropout=0.0,
        drop_path=0.05,
        backbone="vit",
        fuse_mode="concat",
        condition_on_action=True,
    ))
    n_trainable = sum(p.numel() for p in model.trainable_parameters())
    n_total = sum(p.numel() for p in model.parameters())

    audit_path = ROOT / "outputs" / "corrected_seed43_audit.json"
    mpm_path = ROOT / "outputs" / "mpm_action_ablation.json"
    twoseed_path = ROOT / "outputs" / "ablation_twoseed.json"
    audit = json.loads(audit_path.read_text(encoding="utf-8")) if audit_path.is_file() else None
    mpm = json.loads(mpm_path.read_text(encoding="utf-8")) if mpm_path.is_file() else None
    twoseed = json.loads(twoseed_path.read_text(encoding="utf-8")) if twoseed_path.is_file() else None

    claimed = {
        "data_n_episodes": 2000,
        "episode_length": 16,
        "n_transitions": 30000,
        "obs_shape": [2000, 16, 3, 64, 64],
        "act_shape": [2000, 15, 4],
        "checksum_obs": CLAIMED_OBS_SHA256,
        "split": [1800, 200],
        "vicreg_s42": {
            "mse1": 0.07571, "mse5": 0.62213, "mse10": 1.19953,
            "pred_rank": 12.27, "top1": 0.178,
        },
        "vicreg_s43": {
            "mse1": 0.06946, "mse5": 0.61565, "mse10": 1.10682,
            "pred_rank": 5.78, "top1": 0.333,
        },
        "noact_s42": {"mse1": 0.07386, "mse5": 0.59738, "mse10": 1.14401, "pred_rank": 11.67},
        "noact_s43": {"mse1": 0.09922, "mse5": 0.70269, "mse10": 1.25955, "pred_rank": 13.44},
        "legacy_vicreg_s42_mse10": 0.899262,
        "legacy_vicreg_s42_rank": 5.886,
        "legacy_mse_s42_mse10": 0.090228,
        "legacy_mse_s43_mse10": 0.045856,
    }

    rows: list[dict[str, Any]] = []

    def add_row(name: str, claimed_v: Any, measured_v: Any, kind: str, note: str = "") -> None:
        rows.append(
            {
                "metric": name,
                "claimed_sanity_check": claimed_v,
                "measured": measured_v,
                "kind": kind,
                "note": note,
            }
        )

    add_row("obs_shape", claimed["obs_shape"], list(obs.shape), "data")
    add_row("act_shape", claimed["act_shape"], list(acts.shape), "data")
    add_row("n_episodes", claimed["data_n_episodes"], int(obs.shape[0]), "data")
    add_row("episode_length", claimed["episode_length"], int(obs.shape[1]), "data")
    add_row("n_transitions", claimed["n_transitions"], int(obs.shape[0] * (obs.shape[1] - 1)), "data")
    add_row("split_train_val", claimed["split"], [n_train, n_val], "data")
    add_row("observations_sha256", claimed["checksum_obs"], hashes["observations.npy"], "data")
    add_row("trainable_params_excl_ema_approx", 870000, n_trainable, "model")

    discrepancies: list[dict[str, Any]] = []
    major_fail = False

    if list(obs.shape) != claimed["obs_shape"]:
        discrepancies.append({"item": "obs_shape", "severity": "major"})
        major_fail = True
    if list(acts.shape) != claimed["act_shape"]:
        discrepancies.append({"item": "act_shape", "severity": "major"})
        major_fail = True
    if [n_train, n_val] != claimed["split"]:
        discrepancies.append({"item": "split", "severity": "major"})
        major_fail = True
    checksum_match = hashes["observations.npy"] == CLAIMED_OBS_SHA256
    if not checksum_match:
        discrepancies.append(
            {
                "item": "observations_sha256",
                "severity": "document",
                "note": "Claimed checksum is a sanity check. Measured hash is authoritative.",
            }
        )

    def _close(a: float, b: float, rel: float = 2e-3, abs_tol: float = 5e-4) -> bool:
        return abs(a - b) <= max(abs_tol, rel * max(abs(a), abs(b), 1e-12))

    if audit is not None:
        mapping = [
            ("vicreg_nocrop_s42", "vicreg_s42"),
            ("vicreg_nocrop_s43", "vicreg_s43"),
            ("vicreg_nocrop_noaction_s42", "noact_s42"),
            ("vicreg_nocrop_noaction_s43", "noact_s43"),
        ]
        for key, claim_key in mapping:
            run = _extract_run(audit, key)
            s = run["summary"]
            c = claimed[claim_key]
            for mk, ck in (("1", "mse1"), ("5", "mse5"), ("10", "mse10")):
                meas = float(s["mse_k"][mk])
                cl = float(c[ck])
                kind = "harmless_rounding" if _close(meas, cl) else "real_discrepancy"
                add_row(f"{key}_mse@{mk}", cl, meas, kind)
                if kind != "harmless_rounding":
                    discrepancies.append({"item": f"{key}_mse@{mk}", "severity": "real_discrepancy"})
            if "pred_rank" in c:
                meas = float(s["effective_rank_z_hat"])
                cl = float(c["pred_rank"])
                kind = "harmless_rounding" if _close(meas, cl, rel=5e-3, abs_tol=0.02) else "real_discrepancy"
                add_row(f"{key}_pred_eff_rank", cl, meas, kind)
            if "top1" in c:
                meas = float(s["eig_frac_top1_z_hat"])
                cl = float(c["top1"])
                kind = "harmless_rounding" if _close(meas, cl, rel=2e-2, abs_tol=0.005) else "real_discrepancy"
                add_row(f"{key}_top1", cl, meas, kind)

        s42 = _extract_run(audit, "vicreg_nocrop_s42")["summary"]
        s43 = _extract_run(audit, "vicreg_nocrop_s43")["summary"]
        add_row("s42_geometry", 0.9985, s42["geometry_val_mean"], "harmless_rounding")
        add_row("s42_stiffness", 0.3025, s42["stiffness_val_mean"], "harmless_rounding")
        add_row("s42_contact", 0.3955, s42["contact_val_mean"], "harmless_rounding")
        add_row("s42_shuffle_t0_pct", 0.01604, s42["shuffle_delta_all"], "harmless_rounding")
        add_row("s42_shuffle_change_pct", 0.01634, s42["shuffle_delta_change"], "harmless_rounding")
        add_row("s43_geometry", 1.0, s43["geometry_val_mean"], "harmless_rounding")
        add_row("s43_stiffness", 0.2935, s43["stiffness_val_mean"], "harmless_rounding")
        add_row("s43_contact", 0.3980, s43["contact_val_mean"], "harmless_rounding")
        add_row("s43_shuffle_t0_pct", 0.01265, s43["shuffle_delta_all"], "harmless_rounding")
        add_row("s43_shuffle_change_pct", 0.01327, s43["shuffle_delta_change"], "harmless_rounding")
        add_row(
            "mean_shuffle_change_pct",
            0.01480,
            0.5 * (s42["shuffle_delta_change"] + s43["shuffle_delta_change"]),
            "harmless_rounding",
        )
        add_row(
            "pred_to_pred_mse_s42",
            3.82e-6,
            s42["pred_to_pred_mse_all"],
            "document",
            "Brief ~3.82e-6 is a two-seed/rounded figure; measured is seed-42 only from the audit JSON.",
        )

    if mpm is not None:
        add_row(
            "legacy_cropped_vicreg_s42_mse10_lastpt",
            claimed["legacy_vicreg_s42_mse10"],
            mpm["vicreg"]["rollout_mse_k"]["10"],
            "real_discrepancy" if not _close(mpm["vicreg"]["rollout_mse_k"]["10"], claimed["legacy_vicreg_s42_mse10"], rel=0.02)
            else "harmless_rounding",
            "outputs/mpm_action_ablation.json uses last.pt. Brief ~0.899 is close to last.pt 0.893.",
        )
        add_row(
            "legacy_cropped_vicreg_s42_rank_lastpt",
            claimed["legacy_vicreg_s42_rank"],
            mpm["vicreg"]["effective_rank_z_hat"],
            "harmless_rounding",
        )

    if twoseed is not None:
        add_row(
            "ablation_twoseed_uses_best_pt",
            "last.pt policy",
            json.dumps(twoseed.get("checkpoints")),
            "protocol_mismatch",
            "ablation_twoseed.json uses best.pt; corrected headlines use last.pt. Do not mix.",
        )

    loader = unittest.TestLoader()
    suite = loader.discover(str(ROOT / "tests"), pattern="test_*.py")
    buf = __import__("io").StringIO()
    result = unittest.TextTestRunner(stream=buf, verbosity=2).run(suite)
    test_log = buf.getvalue()
    n_ran = result.testsRun
    n_fail = len(result.failures) + len(result.errors)
    n_skip = len(result.skipped)
    n_pass = n_ran - n_fail - n_skip
    if n_fail > 0:
        major_fail = True
        discrepancies.append({"item": "unit_tests", "severity": "major", "n_fail": n_fail})

    mps_ok = bool(torch.backends.mps.is_available())
    env = {
        "python": sys.version.split()[0],
        "python_implementation": platform.python_implementation(),
        "torch": torch.__version__,
        "numpy": np.__version__,
        "sklearn": sklearn.__version__,
        "matplotlib": matplotlib.__version__,
        "os_name": platform.system(),
        "os_release": platform.release(),
        "machine": platform.machine(),
        "ram_gb": _safe_ram_gb(),
        "mps_available": mps_ok,
        "cuda_available": bool(torch.cuda.is_available()),
        "git": _git(),
        "note": "No hostname, username, home directory, or git remote is recorded here.",
    }
    (OUT / "environment.json").write_text(json.dumps(env, indent=2), encoding="utf-8")

    with (OUT / "baseline_reproduction.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=["metric", "claimed_sanity_check", "measured", "kind", "note"])
        writer.writeheader()
        writer.writerows(rows)

    reproduction = {
        "status": "FAIL" if major_fail else "PASS",
        "headline_source": "outputs/corrected_seed43_audit.json (last.pt, not re-executed in this audit)",
        "legacy_lastpt_source": str(_rel(mpm_path)),
        "legacy_bestpt_source": str(_rel(twoseed_path)),
        "data_hashes": hashes,
        "checksum_matches_claimed_sanity_check": checksum_match,
        "split": split_ids,
        "split_hash": split_hash,
        "model": {
            "trainable_excluding_ema": n_trainable,
            "total_including_ema": n_total,
            "workshop_yaml": "configs/workshop_vicreg.yaml",
            "crop_scale_min": 1.0,
            "condition_on_action_default": True,
        },
        "tests": {
            "ran": n_ran,
            "passed": n_pass,
            "failed": n_fail,
            "skipped": n_skip,
        },
        "discrepancies": discrepancies,
        "rows": rows,
        "probe_note": (
            "outputs/mpm_action_ablation.json seed-42 nocrop geometry 0.9995 vs "
            "corrected_seed43_audit.json 0.9985: linear probes are re-fit; small drift is expected. "
            "Use the audit JSON for the matched 4-way table."
        ),
        "vn_mse": "not implemented in src/eval.py; recorded as null in the audit JSON",
        "legacy_objective_caveat": (
            "Cropped VICReg/MSE last.pt and best.pt disagree. Brief legacy MSE@10 "
            "~0.090/0.046 does not match ablation_twoseed best.pt (0.114/0.184) nor "
            "a naive last.pt expectation. Treat legacy objective comparison as pre-fix."
        ),
    }
    (OUT / "baseline_reproduction.json").write_text(json.dumps(reproduction, indent=2), encoding="utf-8")
    (OUT / "test_log.txt").write_text(test_log, encoding="utf-8")

    files = []
    for path in sorted(ROOT.rglob("*")):
        if any(part in {".git", "paper", "__pycache__", ".mplconfig"} for part in path.parts):
            continue
        if path.is_file():
            files.append(
                {
                    "path": _rel(path),
                    "bytes": path.stat().st_size,
                    "suffix": path.suffix,
                }
            )
    with (OUT / "artifact_manifest.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=["path", "bytes", "suffix"])
        writer.writeheader()
        writer.writerows(files)

    repo_map = f"""# Repository map (Phase 0)

Internal audit only. Paths are repo-relative. No remotes or usernames.

## Simulator
- `scripts/generate_trajectories.py` — MLS-MPM (`MLSMPM2D`), dump generation, snapshot/clone/restore, replay
- dump: `outputs/physics_mpm/` — observations/actions/labels/metadata (dump seed 0)

## Dataset / split / augs
- `src/dataset.py` — `DeformablePhysicsDataset`, episode split, train-only action z-score, `warp_contact_xy`, `crop_scale_min>=1` skips crop
- `configs/workshop_vicreg.yaml` — canonical no-crop (`crop_scale_min: 1.0`)

## Model / objective / train
- `src/models/ac_jepa.py` — ViT encoder, EMA target, concat action predictor
- `src/losses.py` — VICReg vs `mse` (invariance only)
- `src/train.py` — AdamW, cosine+warmup, clip 1.0, `--no-action`, last.pt policy
- `src/eval.py` — rollout MSE, effective rank, linear probes (no VN-MSE)

## Existing eval artifacts (do not overwrite)
- `outputs/corrected_seed43_audit.json` — matched last.pt 4-way + shuffle
- `outputs/mpm_action_ablation.json` — seed-42 cropped / nocrop / no-action last.pt
- `outputs/ablation_twoseed.json` — **best.pt** legacy two-seed (not last.pt)

## Tests
- `tests/test_*.py` including `test_counterfactual_fork.py`, `test_action_path.py`

## Checkpoints (read-only)
- `outputs/vicreg_nocrop/last.pt` seed 42 action VICReg no-crop
- `outputs/vicreg_nocrop_seed43/last.pt` seed 43
- `outputs/no_action/last.pt` seed 42 no-action
- `outputs/vicreg_nocrop_noaction_seed43/last.pt` seed 43 no-action
- `outputs/vicreg/last.pt` seed 42 cropped VICReg (legacy)
- `outputs/mse/last.pt` seed 42 cropped MSE (legacy)
"""
    (OUT / "repository_map.md").write_text(repo_map, encoding="utf-8")

    status = "FAIL" if major_fail else "PASS"
    md = f"""# Baseline audit

**BASELINE AUDIT: {status}**

## Tests
- ran: {n_ran}
- passed: {n_pass}
- failed: {n_fail}
- skipped: {n_skip}

## Data
- observations shape: {list(obs.shape)}
- actions shape: {list(acts.shape)}
- split: {n_train}/{n_val}
- observations sha256: `{hashes["observations.npy"]}`
- claimed sanity-check sha256 match: {checksum_match}

## Model
- trainable params excluding EMA: {n_trainable}
- total params including EMA: {n_total}

## Headline source
Read from `outputs/corrected_seed43_audit.json` (already executed last.pt eval).
This audit does **not** re-run 200-epoch training or overwrite those JSON files.

## Discrepancies
{json.dumps(discrepancies, indent=2)}

## Protocol notes
- Corrected paper-facing numbers use **last.pt** (epoch 200).
- `outputs/ablation_twoseed.json` uses **best.pt** and must not be mixed into corrected tables.
- Probe accuracies differ slightly across eval reruns (`mpm_action_ablation.json` vs audit JSON).
- VN-MSE is not implemented.
- Legacy MSE@10 brief values (~0.090 / 0.046) are **not** reproduced by `ablation_twoseed.json` best.pt (0.114 / 0.184). Document, do not silently retarget.

## Environment
See `environment.json` (no hostname/username/remote).
"""
    (OUT / "baseline_audit.md").write_text(md, encoding="utf-8")
    print(f"BASELINE AUDIT: {status}", flush=True)
    print(f"tests ran={n_ran} pass={n_pass} fail={n_fail} skip={n_skip}", flush=True)
    print(f"obs sha256={hashes['observations.npy']}", flush=True)
    print(f"checksum_match={checksum_match}", flush=True)
    print(f"trainable={n_trainable}", flush=True)
    return 0 if not major_fail else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> reproduction/scripts/run_corrected_seed43.sh <==
#!/usr/bin/env bash
# Sequential matched seed-43 trains (action, then no-action) + audit eval.
# Does not write into seed-42 run dirs or paper artifacts.
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
cd "$ROOT"

PYTHON="${PYTHON:-/Library/Frameworks/Python.framework/Versions/3.13/bin/python3.13}"
export PYTHONUNBUFFERED=1

LOG_DIR="$ROOT/outputs/jobs"
mkdir -p "$LOG_DIR"
LOG="$LOG_DIR/corrected_seed43_pipeline.log"

SEED42_AC="$ROOT/outputs/vicreg_nocrop"
SEED42_NA="$ROOT/outputs/no_action"
SEED43_AC="$ROOT/outputs/vicreg_nocrop_seed43"
SEED43_NA="$ROOT/outputs/vicreg_nocrop_noaction_seed43"

forbid_overwrite() {
  local path="$1"
  if [[ ! -f "$path/last.pt" ]]; then
    echo "FATAL: missing protected checkpoint $path/last.pt"
    exit 1
  fi
}

epoch_of() {
  local ckpt="$1"
  "$PYTHON" - <<PY
from src.train import peek_checkpoint_epoch
print(peek_checkpoint_epoch("$ckpt"))
PY
}

train_if_needed() {
  local run_name="$1"
  local extra_args="$2"
  local out_dir="$ROOT/outputs/$run_name"
  if [[ -f "$out_dir/last.pt" ]]; then
    local ep
    ep="$(epoch_of "$out_dir/last.pt")"
    if [[ "$ep" -ge 200 ]]; then
      echo "$(date) skip train $run_name (last.pt epoch=$ep)"
      return 0
    fi
    echo "FATAL: incomplete $out_dir/last.pt epoch=$ep; trainer has no resume. Refusing to wipe metrics."
    exit 1
  fi
  if [[ -e "$SEED42_AC" && "$out_dir" -ef "$SEED42_AC" ]]; then
    echo "FATAL: refusing to overwrite seed-42 action dir"
    exit 1
  fi
  if [[ -e "$SEED42_NA" && "$out_dir" -ef "$SEED42_NA" ]]; then
    echo "FATAL: refusing to overwrite seed-42 no-action dir"
    exit 1
  fi
  echo "$(date) START train $run_name"
  # shellcheck disable=SC2086
  "$PYTHON" src/train.py \
    --config configs/workshop_vicreg.yaml \
    --mode train \
    --loss-type vicreg \
    --seed 43 \
    --output-dir outputs \
    --run-name "$run_name" \
    --device mps \
    --dataset-path outputs/physics_mpm \
    --skip-baseline \
    --skip-pixel-ae \
    $extra_args
  echo "$(date) FINISHED train $run_name"
}

exec > >(tee -a "$LOG") 2>&1
echo "===== corrected seed-43 pipeline $(date) PYTHON=$PYTHON ====="
forbid_overwrite "$SEED42_AC"
forbid_overwrite "$SEED42_NA"

  echo "Config assert (seed-42 reconstructed CLI vs last.pt; seed-43 vs seed-42)..."
  "$PYTHON" - <<'PY'
from pathlib import Path
import torch
from src.config import load_experiment_config
from src.train import apply_dataset_path

DUMP = "outputs/physics_mpm"
YAML = "configs/workshop_vicreg.yaml"
ALLOWED = {"training.seed"}

def flatten(d, prefix=""):
    out = {}
    for k, v in d.items():
        key = f"{prefix}.{k}" if prefix else k
        if isinstance(v, dict):
            out.update(flatten(v, key))
        else:
            out[key] = v
    return out

def resolve(seed, no_action):
    cfg = load_experiment_config(YAML)
    cfg.training.output_dir = "outputs"
    cfg.training.device = "mps"
    cfg.training.seed = seed
    cfg.training.loss_type = "vicreg"
    if no_action:
        cfg.model.condition_on_action = False
    cfg = apply_dataset_path(cfg, DUMP, num_workers=2)
    cfg.training.device = "mps"
    cfg.training.output_dir = "outputs"
    cfg.training.seed = seed
    cfg.training.loss_type = "vicreg"
    return cfg.to_dict()

pairs = [
    ("action", Path("outputs/vicreg_nocrop/last.pt"), False),
    ("no_action", Path("outputs/no_action/last.pt"), True),
]
for name, ckpt, no_action in pairs:
    payload = torch.load(ckpt, map_location="cpu", weights_only=False)
    assert int(payload["epoch"]) == 200, (name, payload["epoch"])
    flat42 = flatten(payload["config"])
    rec42 = flatten(resolve(42, no_action))
    rec43 = flatten(resolve(43, no_action))
    rec_vs_ckpt = {k for k in set(flat42) | set(rec42) if flat42.get(k) != rec42.get(k)}
    d43 = {k for k in set(flat42) | set(rec43) if flat42.get(k) != rec43.get(k)}
    if rec_vs_ckpt:
        raise SystemExit(f"{name}: reconstructed seed-42 CLI != checkpoint: {rec_vs_ckpt}")
    if d43 != ALLOWED:
        raise SystemExit(f"{name}: seed-43 diffs {d43} != {ALLOWED}")
    print(f"ASSERT_OK {name} only_diff={sorted(d43)}")
PY

  train_if_needed "vicreg_nocrop_seed43" ""
  train_if_needed "vicreg_nocrop_noaction_seed43" "--no-action"

echo "$(date) START audit eval (CPU, last.pt only)"
"$PYTHON" scripts/corrected_seed43_audit.py --device cpu --output outputs/corrected_seed43_audit.json
echo "$(date) PIPELINE_COMPLETE"


==> reproduction/scripts/run_release_plan.py <==
#!/usr/bin/env python3
"""Phase 11 artifact sizes and regeneration notes. No dump overwrite."""

from __future__ import annotations

import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "results" / "reviewer_strengthening" / "11_release_plan"


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    rows = []
    targets = [
        ROOT / "outputs" / "physics_mpm" / "observations.npy",
        ROOT / "outputs" / "physics_mpm" / "actions.npy",
        ROOT / "outputs" / "physics_mpm" / "stiffness_labels.npy",
        ROOT / "outputs" / "physics_mpm" / "stiffness_values.npy",
        ROOT / "outputs" / "physics_mpm" / "geometry_labels.npy",
        ROOT / "outputs" / "vicreg_nocrop" / "last.pt",
        ROOT / "outputs" / "vicreg_nocrop_seed43" / "last.pt",
        ROOT / "outputs" / "no_action" / "last.pt",
        ROOT / "outputs" / "vicreg_nocrop_noaction_seed43" / "last.pt",
        ROOT / "outputs" / "corrected_seed43_audit.json",
    ]
    for path in targets:
        rows.append(
            {
                "path": str(path.relative_to(ROOT)) if path.exists() else str(path.name),
                "exists": path.exists(),
                "bytes": path.stat().st_size if path.exists() else 0,
            }
        )
    import csv

    with (OUT / "artifact_sizes.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=["path", "exists", "bytes"])
        writer.writeheader()
        writer.writerows(rows)
    (OUT / "minimum_reproduction_bundle.md").write_text(
        "# Minimum reproduction bundle\n\n"
        "## Without giant tensors\n"
        "- `results/reviewer_strengthening/` analysis CSVs/JSON/figures\n"
        "- `outputs/corrected_seed43_audit.json` and other metric JSON\n"
        "- code + `configs/workshop_vicreg.yaml` + tests\n\n"
        "## Requires checkpoints (~12 MB each last.pt)\n"
        "- rollout / probes / shuffle / Jacobian / latent counterfactuals\n\n"
        "## Requires observations.npy (~375 MB)\n"
        "- any encoding of real dump frames, probes, identifiability, eval\n\n"
        "## Dataset regeneration\n"
        "`python scripts/generate_trajectories.py --n-episodes 2000 --seed 0`\n"
        "Deterministic regeneration of the **full** dump is not claimed until a "
        "bitwise/hash comparison is executed (Phase 11 verification).\n",
        encoding="utf-8",
    )
    (OUT / "regeneration_manifest.json").write_text(
        json.dumps(
            {
                "dump_command": "python scripts/generate_trajectories.py --n-episodes 2000 --episode-length 16 --img-size 64 --seed 0 --output outputs/physics_mpm",
                "dump_seed": 0,
                "n_episodes": 2000,
                "full_bitwise_regen_tested": False,
                "subset_replay_tested": True,
                "subset_replay_test": "tests/test_counterfactual_fork.py dump bitwise match",
            },
            indent=2,
        ),
        encoding="utf-8",
    )
    print("release plan written", flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/run_serial_training_queue.sh <==
#!/usr/bin/env bash
# Serial MPS training queue. One ViT at a time.
set -euo pipefail
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
cd "$ROOT"
LOG="$ROOT/results/reviewer_strengthening/05_more_seeds/serial_train.log"
mkdir -p "$(dirname "$LOG")"
{
  echo "QUEUE_START $(date -u +%Y-%m-%dT%H:%M:%SZ)"
  bash scripts/train_reviewer_seed.sh 44 vicreg action results/reviewer_strengthening/05_more_seeds vicreg_action_s44
  bash scripts/train_reviewer_seed.sh 45 vicreg action results/reviewer_strengthening/05_more_seeds vicreg_action_s45
  bash scripts/train_reviewer_seed.sh 42 mse action results/reviewer_strengthening/06_corrected_objective mse_action_s42
  bash scripts/train_reviewer_seed.sh 43 mse action results/reviewer_strengthening/06_corrected_objective mse_action_s43
  bash scripts/train_reviewer_seed.sh 44 vicreg noaction results/reviewer_strengthening/05_more_seeds vicreg_noaction_s44
  bash scripts/train_reviewer_seed.sh 45 vicreg noaction results/reviewer_strengthening/05_more_seeds vicreg_noaction_s45
  echo "QUEUE_COMPLETE $(date -u +%Y-%m-%dT%H:%M:%SZ)"
} 2>&1 | tee -a "$LOG"


==> reproduction/scripts/run_simulator_counterfactual.py <==
#!/usr/bin/env python3
"""Ground-truth MLS-MPM counterfactuals vs frozen JEPA (Phase 1).

Writes only under results/reviewer_strengthening/01_simulator_counterfactual/.
Does not modify checkpoints or the physics dump.

Protocol: results/reviewer_strengthening/01_simulator_counterfactual/protocol.md
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import sys
import time
from pathlib import Path
from typing import Any

import numpy as np
import torch
from torch import Tensor

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from scripts.generate_trajectories import (  # noqa: E402
    MLSMPM2D,
    apply_action_frames,
    render_rgb,
    replay_episode,
)
from src.train import load_model_from_checkpoint  # noqa: E402

OUT = ROOT / "results" / "reviewer_strengthening" / "01_simulator_counterfactual"
HOLD = 3
HORIZONS = (1, 3, 5)
CHANGE_T = (3, 6, 9, 12)
SHUFFLE_SEED = 0
NEAR_ZERO = 1e-8
PRIMARY = ("true", "shuffled_same_time", "neutral")
SECONDARY = ("force_reversed", "force_rotated", "force_scaled", "contact_perturbed")
ALL_KINDS = PRIMARY + SECONDARY
CHECKPOINTS = (
    ("vicreg_nocrop_s42", ROOT / "outputs" / "vicreg_nocrop" / "last.pt"),
    ("vicreg_nocrop_s43", ROOT / "outputs" / "vicreg_nocrop_seed43" / "last.pt"),
)


def _command_for_step(k: int, t: int, alt: np.ndarray, recorded: np.ndarray) -> np.ndarray:
    remaining_hold = HOLD - (int(t) % HOLD)
    if k <= remaining_hold:
        return np.asarray(alt, dtype=np.float32)
    t_cmd = int(t) + (k - 1)
    if t_cmd < recorded.shape[0]:
        return recorded[t_cmd]
    return recorded[-1]


def roll_horizons(
    snap0: dict[str, Any],
    t: int,
    alt: np.ndarray,
    recorded: np.ndarray,
    img_size: int,
    render_sigma: float,
    horizons: tuple[int, ...] = HORIZONS,
) -> dict[int, tuple[dict[str, Any], np.ndarray]]:
    sim = MLSMPM2D()
    sim.restore(snap0)
    out: dict[int, tuple[dict[str, Any], np.ndarray]] = {}
    max_h = max(horizons)
    for k in range(1, max_h + 1):
        if t + k >= 16:
            break
        apply_action_frames(sim, _command_for_step(k, t, alt, recorded), 1)
        if k in horizons:
            out[k] = (
                sim.snapshot(),
                render_rgb(sim.x, sim.v, img_size, render_sigma),
            )
    return out


def phys_metrics(true_snap: dict, alt_snap: dict, p_mass: float) -> dict[str, float]:
    dx = alt_snap["x"] - true_snap["x"]
    dv = alt_snap["v"] - true_snap["v"]
    dist = np.linalg.norm(dx, axis=-1)
    speed_d = np.linalg.norm(dv, axis=-1)
    ke_t = 0.5 * p_mass * float(np.sum(true_snap["v"] ** 2))
    ke_a = 0.5 * p_mass * float(np.sum(alt_snap["v"] ** 2))
    com_t = true_snap["x"].mean(axis=0)
    com_a = alt_snap["x"].mean(axis=0)
    return {
        "rms_pos": float(np.sqrt(np.mean(dist ** 2))),
        "mean_pos": float(np.mean(dist)),
        "max_pos": float(np.max(dist)),
        "rms_vel": float(np.sqrt(np.mean(speed_d ** 2))),
        "d_ke": float(ke_a - ke_t),
        "com_dist": float(np.linalg.norm(com_a - com_t)),
    }


def raster_mse(a: np.ndarray, b: np.ndarray) -> dict[str, float]:
    fa = a.astype(np.float32) / 255.0
    fb = b.astype(np.float32) / 255.0
    err = (fa - fb) ** 2
    return {
        "mse_density": float(err[0].mean()),
        "mse_velocity": float(err[1:].mean()),
        "mse_full": float(err.mean()),
    }


def uint8_to_nchw(frames: np.ndarray) -> Tensor:
    ten = torch.from_numpy(np.asarray(frames, dtype=np.float32) / 255.0)
    if ten.ndim == 3:
        ten = ten.unsqueeze(0)
    return ten


def derange(n: int, rng: np.random.Generator) -> np.ndarray:
    perm = rng.permutation(n)
    stuck = np.where(perm == np.arange(n))[0]
    if stuck.size == 1:
        j = 0 if stuck[0] != 0 else 1
        perm[stuck[0]], perm[j] = perm[j], perm[stuck[0]]
    elif stuck.size > 1:
        perm[stuck] = np.roll(perm[stuck], 1)
    return perm


def cosine_mse(a: Tensor, b: Tensor) -> tuple[float, float]:
    mse = float((a - b).pow(2).mean().item())
    an = torch.nn.functional.normalize(a.flatten(1), dim=-1)
    bn = torch.nn.functional.normalize(b.flatten(1), dim=-1)
    cos = float((an * bn).sum(dim=-1).mean().item())
    return mse, 1.0 - cos


def make_alt(kind: str, action: np.ndarray, *, radius: float) -> np.ndarray:
    a = np.asarray(action, dtype=np.float32).copy()
    if kind == "true":
        return a
    if kind == "force_reversed":
        a[2:4] *= -1.0
        return a
    if kind == "force_rotated":
        fx, fy = float(a[2]), float(a[3])
        a[2], a[3] = -fy, fx
        return a
    if kind == "force_scaled":
        a[2:4] *= 1.5
        return a
    if kind == "contact_perturbed":
        a[0] = float(np.clip(a[0] + radius, 0.08, 0.92))
        return a
    raise KeyError(kind)


@torch.no_grad()
def encode_many(model, frames: np.ndarray, device: torch.device, *, target: bool, batch: int) -> Tensor:
    x = uint8_to_nchw(frames)
    chunks = []
    for start in range(0, x.shape[0], batch):
        sl = x[start : start + batch].to(device)
        chunks.append(model.encode(sl, target=target).cpu())
    return torch.cat(chunks, dim=0)


def _median(vals: list[float]) -> float | None:
    finite = [v for v in vals if math.isfinite(v)]
    if not finite:
        return None
    return float(np.median(finite))


def main(argv: list[str] | None = None) -> dict[str, Any]:
    parser = argparse.ArgumentParser()
    parser.add_argument("--dataset-path", default="outputs/physics_mpm")
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--max-val-episodes", type=int, default=200)
    parser.add_argument("--encode-batch", type=int, default=32)
    args = parser.parse_args(argv)
    OUT.mkdir(parents=True, exist_ok=True)
    device = torch.device(args.device)
    t0 = time.time()

    dump = Path(args.dataset_path)
    raw_actions = np.load(dump / "actions.npy")
    n_episodes = int(raw_actions.shape[0])
    n_val_full = max(1, int(round(n_episodes * 0.1)))
    n_train = n_episodes - n_val_full
    n_val = min(int(args.max_val_episodes), n_val_full)
    train_acts = raw_actions[:n_train].reshape(-1, raw_actions.shape[-1]).astype(np.float64)
    mean = train_acts.mean(axis=0).astype(np.float32)
    std = np.maximum(train_acts.std(axis=0, ddof=0), 1e-6).astype(np.float32)
    radius = 0.10
    p_mass = MLSMPM2D().p_mass
    img_size = int(MLSMPM2D().cfg.img_size)
    render_sigma = float(MLSMPM2D().cfg.render_sigma)

    models: dict[str, Any] = {}
    for name, ckpt in CHECKPOINTS:
        if not ckpt.is_file():
            raise FileNotFoundError(ckpt)
        model, loaded = load_model_from_checkpoint(ckpt, device)
        model.eval()
        models[name] = model
        epoch = int(torch.load(ckpt, map_location="cpu", weights_only=False).get("epoch") or 0)
        if epoch != 200:
            raise RuntimeError(f"{ckpt} epoch={epoch}; protocol requires final-epoch last.pt")
        if not bool(getattr(model.predictor, "condition_on_action", False)):
            raise RuntimeError(f"{ckpt} is not action-conditioned")
        del loaded

    model_names = list(models.keys())
    val0 = n_train
    perms = {t: derange(n_val, np.random.default_rng(SHUFFLE_SEED + 1009 * t)) for t in range(15)}

    pair_fields = [
        "episode", "t", "intervention", "family", "command_change", "t0", "effective_contact",
        "true_cx", "true_cy", "true_fx", "true_fy",
        "alt_cx", "alt_cy", "alt_fx", "alt_fy",
        "true_cx_n", "true_cy_n", "true_fx_n", "true_fy_n",
        "alt_cx_n", "alt_cy_n", "alt_fx_n", "alt_fy_n",
    ]
    phys_fields = [
        "episode", "t", "horizon", "intervention", "family", "command_change", "t0",
        "effective_contact", "min_particle_distance", "force_norm", "weight_participation",
        "rms_pos", "mean_pos", "max_pos", "rms_vel", "d_ke", "com_dist",
        "mse_density", "mse_velocity", "mse_full",
    ]
    tgt_fields = [
        "episode", "t", "horizon", "intervention", "family", "command_change", "t0",
        "effective_contact", "checkpoint", "tgt_mse", "tgt_cosdist",
        "ratio_excluded_near_zero",
    ]
    pred_fields = [
        "episode", "t", "intervention", "family", "command_change", "t0",
        "effective_contact", "checkpoint",
        "pred_mse", "pred_cosdist", "pred_rel_l2",
        "err_true_to_tgt_true_h1", "err_alt_to_tgt_true_h1", "err_alt_to_tgt_alt_h1",
    ]
    contact_fields = [
        "episode", "t", "command_change", "t0", "effective_contact",
        "min_particle_distance", "raw_weight_sum", "max_normalized_weight",
        "weight_participation", "force_norm", "contact_radius",
        "true_cx", "true_cy", "true_fx", "true_fy",
    ]

    pair_path = OUT / "counterfactual_pairs.csv"
    phys_path = OUT / "physical_divergence_per_example.csv"
    tgt_path = OUT / "target_latent_divergence_per_example.csv"
    pred_path = OUT / "predictor_divergence_per_example.csv"
    contact_path = OUT / "contact_effectiveness.csv"

    pair_f = pair_path.open("w", newline="", encoding="utf-8")
    phys_f = phys_path.open("w", newline="", encoding="utf-8")
    tgt_f = tgt_path.open("w", newline="", encoding="utf-8")
    pred_f = pred_path.open("w", newline="", encoding="utf-8")
    contact_f = contact_path.open("w", newline="", encoding="utf-8")
    pair_w = csv.DictWriter(pair_f, fieldnames=pair_fields)
    phys_w = csv.DictWriter(phys_f, fieldnames=phys_fields)
    tgt_w = csv.DictWriter(tgt_f, fieldnames=tgt_fields)
    pred_w = csv.DictWriter(pred_f, fieldnames=pred_fields)
    contact_w = csv.DictWriter(contact_f, fieldnames=contact_fields)
    pair_w.writeheader()
    phys_w.writeheader()
    tgt_w.writeheader()
    pred_w.writeheader()
    contact_w.writeheader()

    n_phys_rows = 0
    n_change = 0
    n_eff = 0
    n_trans = 0

    try:
        for local_i, ep in enumerate(range(val0, val0 + n_val)):
            replay = replay_episode(int(ep), dump_seed=0, episode_length=16)
            recorded = replay["actions"]
            snapshots = replay["snapshots"]
            frames_true = replay["frames"]
            dumped = raw_actions[ep]
            if not np.allclose(recorded, dumped, rtol=0.0, atol=0.0):
                raise RuntimeError(f"replay actions diverge from dump at episode {ep}")
            print(f"cf episode {local_i + 1}/{n_val} ep={ep}", flush=True)

            online_z = {
                name: encode_many(model, frames_true[:15], device, target=False, batch=args.encode_batch)
                for name, model in models.items()
            }

            raster_keys: list[tuple[int, int, str]] = []
            raster_stack: list[np.ndarray] = []
            true_snaps_h: dict[tuple[int, int], dict[str, Any]] = {}
            alt_snaps_h: dict[tuple[int, int, str], dict[str, Any]] = {}
            alts_by_t: dict[int, dict[str, np.ndarray]] = {}
            diags: dict[int, dict[str, float]] = {}

            for t in range(15):
                snap0 = snapshots[t]
                sim0 = MLSMPM2D()
                sim0.restore(snap0)
                diag = sim0.contact_diagnostics(recorded[t])
                diags[t] = diag
                true_a = recorded[t]
                shuffled_a = raw_actions[val0 + int(perms[t][local_i]), t]
                alts = {
                    "true": true_a,
                    "shuffled_same_time": shuffled_a,
                    "neutral": mean.copy(),
                    "force_reversed": make_alt("force_reversed", true_a, radius=radius),
                    "force_rotated": make_alt("force_rotated", true_a, radius=radius),
                    "force_scaled": make_alt("force_scaled", true_a, radius=radius),
                    "contact_perturbed": make_alt("contact_perturbed", true_a, radius=radius),
                }
                alts_by_t[t] = alts
                n_trans += 1
                if t in CHANGE_T:
                    n_change += 1
                if diag["effective_contact"] > 0.5:
                    n_eff += 1
                contact_w.writerow(
                    {
                        "episode": int(ep),
                        "t": int(t),
                        "command_change": int(t in CHANGE_T),
                        "t0": int(t == 0),
                        "effective_contact": int(diag["effective_contact"] > 0.5),
                        "min_particle_distance": diag["min_particle_distance"],
                        "raw_weight_sum": diag["raw_weight_sum"],
                        "max_normalized_weight": diag["max_normalized_weight"],
                        "weight_participation": diag["weight_participation"],
                        "force_norm": diag["force_norm"],
                        "contact_radius": diag["contact_radius"],
                        "true_cx": float(true_a[0]),
                        "true_cy": float(true_a[1]),
                        "true_fx": float(true_a[2]),
                        "true_fy": float(true_a[3]),
                    }
                )
                true_n = (true_a - mean) / std
                for kind, alt_a in alts.items():
                    alt_n = (np.asarray(alt_a, dtype=np.float32) - mean) / std
                    pair_w.writerow(
                        {
                            "episode": int(ep),
                            "t": int(t),
                            "intervention": kind,
                            "family": "primary" if kind in PRIMARY else "secondary",
                            "command_change": int(t in CHANGE_T),
                            "t0": int(t == 0),
                            "effective_contact": int(diag["effective_contact"] > 0.5),
                            "true_cx": float(true_a[0]),
                            "true_cy": float(true_a[1]),
                            "true_fx": float(true_a[2]),
                            "true_fy": float(true_a[3]),
                            "alt_cx": float(alt_a[0]),
                            "alt_cy": float(alt_a[1]),
                            "alt_fx": float(alt_a[2]),
                            "alt_fy": float(alt_a[3]),
                            "true_cx_n": float(true_n[0]),
                            "true_cy_n": float(true_n[1]),
                            "true_fx_n": float(true_n[2]),
                            "true_fy_n": float(true_n[3]),
                            "alt_cx_n": float(alt_n[0]),
                            "alt_cy_n": float(alt_n[1]),
                            "alt_fx_n": float(alt_n[2]),
                            "alt_fy_n": float(alt_n[3]),
                        }
                    )
                true_roll = roll_horizons(snap0, t, true_a, recorded, img_size, render_sigma)
                for h, (snap, rast) in true_roll.items():
                    true_snaps_h[(t, h)] = snap
                    raster_keys.append((t, h, "true"))
                    raster_stack.append(rast)
                for kind, alt_a in alts.items():
                    if kind == "true":
                        continue
                    alt_roll = roll_horizons(snap0, t, alt_a, recorded, img_size, render_sigma)
                    for h, (snap, rast) in alt_roll.items():
                        alt_snaps_h[(t, h, kind)] = snap
                        raster_keys.append((t, h, kind))
                        raster_stack.append(rast)

            rasters = np.stack(raster_stack, axis=0)
            tgt_z = {
                name: encode_many(model, rasters, device, target=True, batch=args.encode_batch)
                for name, model in models.items()
            }
            key_index = {key: i for i, key in enumerate(raster_keys)}

            for t in range(15):
                diag = diags[t]
                alts = alts_by_t[t]
                true_a = alts["true"]
                true_n = torch.tensor((true_a - mean) / std, dtype=torch.float32).unsqueeze(0)
                preds_true: dict[str, Tensor] = {}
                for name, model in models.items():
                    z_t = online_z[name][t : t + 1]
                    with torch.no_grad():
                        preds_true[name] = model.predictor(z_t.to(device), true_n.to(device)).cpu()

                h1_tgt_true = {}
                h1_pred_alt: dict[tuple[str, str], Tensor] = {}
                h1_tgt_alt: dict[tuple[str, str], Tensor] = {}
                if (t, 1, "true") in key_index:
                    for name in model_names:
                        h1_tgt_true[name] = tgt_z[name][key_index[(t, 1, "true")] : key_index[(t, 1, "true")] + 1]

                for kind, alt_a in alts.items():
                    alt_n_np = (np.asarray(alt_a, dtype=np.float32) - mean) / std
                    alt_n = torch.tensor(alt_n_np, dtype=torch.float32).unsqueeze(0)
                    for name, model in models.items():
                        z_t = online_z[name][t : t + 1]
                        with torch.no_grad():
                            pred_alt = model.predictor(z_t.to(device), alt_n.to(device)).cpu()
                        pred_t = preds_true[name]
                        pmse, pcos = cosine_mse(pred_t, pred_alt)
                        rel = float(
                            (pred_t - pred_alt).norm() / (pred_t.norm().clamp_min(1e-12))
                        )
                        err_true = float("nan")
                        err_alt_true = float("nan")
                        err_alt_alt = float("nan")
                        if name in h1_tgt_true:
                            err_true = float((pred_t - h1_tgt_true[name]).pow(2).mean().item())
                            err_alt_true = float((pred_alt - h1_tgt_true[name]).pow(2).mean().item())
                        if kind != "true" and (t, 1, kind) in key_index:
                            tgt_alt = tgt_z[name][key_index[(t, 1, kind)] : key_index[(t, 1, kind)] + 1]
                            err_alt_alt = float((pred_alt - tgt_alt).pow(2).mean().item())
                            h1_tgt_alt[(name, kind)] = tgt_alt
                        elif kind == "true" and name in h1_tgt_true:
                            err_alt_alt = err_true
                        h1_pred_alt[(name, kind)] = pred_alt
                        pred_w.writerow(
                            {
                                "episode": int(ep),
                                "t": int(t),
                                "intervention": kind,
                                "family": "primary" if kind in PRIMARY else "secondary",
                                "command_change": int(t in CHANGE_T),
                                "t0": int(t == 0),
                                "effective_contact": int(diag["effective_contact"] > 0.5),
                                "checkpoint": name,
                                "pred_mse": pmse,
                                "pred_cosdist": pcos,
                                "pred_rel_l2": rel,
                                "err_true_to_tgt_true_h1": err_true,
                                "err_alt_to_tgt_true_h1": err_alt_true,
                                "err_alt_to_tgt_alt_h1": err_alt_alt,
                            }
                        )

                for kind, alt_a in alts.items():
                    for h in HORIZONS:
                        if t + h >= 16:
                            continue
                        if kind == "true":
                            alt_snap = true_snaps_h[(t, h)]
                            rast_alt = raster_stack[key_index[(t, h, "true")]]
                        else:
                            alt_snap = alt_snaps_h[(t, h, kind)]
                            rast_alt = raster_stack[key_index[(t, h, kind)]]
                        true_snap = true_snaps_h[(t, h)]
                        rast_true = raster_stack[key_index[(t, h, "true")]]
                        phys = phys_metrics(true_snap, alt_snap, p_mass)
                        rast = raster_mse(rast_true, rast_alt)
                        phys_w.writerow(
                            {
                                "episode": int(ep),
                                "t": int(t),
                                "horizon": int(h),
                                "intervention": kind,
                                "family": "primary" if kind in PRIMARY else "secondary",
                                "command_change": int(t in CHANGE_T),
                                "t0": int(t == 0),
                                "effective_contact": int(diag["effective_contact"] > 0.5),
                                "min_particle_distance": diag["min_particle_distance"],
                                "force_norm": diag["force_norm"],
                                "weight_participation": diag["weight_participation"],
                                **phys,
                                **rast,
                            }
                        )
                        n_phys_rows += 1
                        i_true = key_index[(t, h, "true")]
                        i_alt = key_index[(t, h, kind)]
                        for name in model_names:
                            tmse, tcos = cosine_mse(
                                tgt_z[name][i_true : i_true + 1],
                                tgt_z[name][i_alt : i_alt + 1],
                            )
                            excluded = int(tmse <= NEAR_ZERO)
                            tgt_w.writerow(
                                {
                                    "episode": int(ep),
                                    "t": int(t),
                                    "horizon": int(h),
                                    "intervention": kind,
                                    "family": "primary" if kind in PRIMARY else "secondary",
                                    "command_change": int(t in CHANGE_T),
                                    "t0": int(t == 0),
                                    "effective_contact": int(diag["effective_contact"] > 0.5),
                                    "checkpoint": name,
                                    "tgt_mse": tmse,
                                    "tgt_cosdist": tcos,
                                    "ratio_excluded_near_zero": excluded,
                                }
                            )
            for handle in (pair_f, phys_f, tgt_f, pred_f, contact_f):
                handle.flush()
    finally:
        pair_f.close()
        phys_f.close()
        tgt_f.close()
        pred_f.close()
        contact_f.close()

    phys_rows = list(csv.DictReader(phys_path.open(encoding="utf-8")))
    tgt_rows = list(csv.DictReader(tgt_path.open(encoding="utf-8")))
    pred_rows = list(csv.DictReader(pred_path.open(encoding="utf-8")))

    def filt(rows: list[dict[str, str]], **kw: Any) -> list[dict[str, str]]:
        out = rows
        for k, v in kw.items():
            out = [r for r in out if r[k] == str(v)]
        return out

    summary: dict[str, Any] = {
        "n_val_episodes": n_val,
        "n_transitions": n_trans,
        "n_command_change_transitions": n_change,
        "n_effective_contact_transitions": n_eff,
        "n_physical_rows": n_phys_rows,
        "wallclock_seconds": time.time() - t0,
        "device": str(device),
        "encode_batch": int(args.encode_batch),
        "near_zero_denominator": NEAR_ZERO,
        "hold": HOLD,
        "horizons": list(HORIZONS),
        "shuffle_seed": SHUFFLE_SEED,
        "checkpoints": [name for name, _ in CHECKPOINTS],
        "median_rms_pos_h1": {},
        "median_tgt_mse_h1": {},
        "median_pred_mse": {},
        "median_capture_ratio_h1": {},
        "ratio_excluded_h1": {},
        "median_raster_mse_full_h1": {},
        "median_rms_vel_h1": {},
        "fraction_identical_uint8_raster_h1": {},
    }
    for kind in ALL_KINDS:
        if kind == "true":
            continue
        summary["median_rms_pos_h1"][kind] = {
            "all": _median([float(r["rms_pos"]) for r in filt(phys_rows, intervention=kind, horizon=1)]),
            "command_change": _median(
                [float(r["rms_pos"]) for r in filt(phys_rows, intervention=kind, horizon=1, command_change=1)]
            ),
            "effective_contact": _median(
                [float(r["rms_pos"]) for r in filt(phys_rows, intervention=kind, horizon=1, effective_contact=1)]
            ),
        }
        summary["median_raster_mse_full_h1"][kind] = _median(
            [float(r["mse_full"]) for r in filt(phys_rows, intervention=kind, horizon=1)]
        )
        h1 = filt(phys_rows, intervention=kind, horizon=1)
        summary["median_rms_vel_h1"][kind] = _median([float(r["rms_vel"]) for r in h1])
        summary["fraction_identical_uint8_raster_h1"][kind] = (
            float(np.mean([float(r["mse_full"]) == 0.0 for r in h1])) if h1 else None
        )
        for name in model_names:
            summary["median_tgt_mse_h1"].setdefault(kind, {})[name] = _median(
                [float(r["tgt_mse"]) for r in filt(tgt_rows, intervention=kind, horizon=1, checkpoint=name)]
            )
            summary["median_pred_mse"].setdefault(kind, {})[name] = _median(
                [float(r["pred_mse"]) for r in filt(pred_rows, intervention=kind, checkpoint=name)]
            )
            tgt_h1 = filt(tgt_rows, intervention=kind, horizon=1, checkpoint=name)
            pred_h = filt(pred_rows, intervention=kind, checkpoint=name)
            pred_key = {(int(r["episode"]), int(r["t"])): float(r["pred_mse"]) for r in pred_h}
            ratios = []
            excluded = 0
            for r in tgt_h1:
                tmse = float(r["tgt_mse"])
                if tmse <= NEAR_ZERO:
                    excluded += 1
                    continue
                pmse = pred_key.get((int(r["episode"]), int(r["t"])))
                if pmse is None:
                    continue
                ratios.append(pmse / tmse)
            summary["median_capture_ratio_h1"].setdefault(kind, {})[name] = _median(ratios)
            summary["ratio_excluded_h1"].setdefault(kind, {})[name] = {
                "n_excluded": excluded,
                "n_total": len(tgt_h1),
            }

    (OUT / "aggregate_metrics.json").write_text(json.dumps(summary, indent=2), encoding="utf-8")
    agg_csv = OUT / "aggregate_metrics.csv"
    with agg_csv.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle)
        writer.writerow(["metric", "intervention", "checkpoint", "subset", "value"])
        writer.writerow(["n_transitions", "", "", "all", n_trans])
        writer.writerow(["n_command_change", "", "", "command_change", n_change])
        writer.writerow(["n_effective_contact", "", "", "effective_contact", n_eff])
        for kind, payload in summary["median_rms_pos_h1"].items():
            for subset, val in payload.items():
                writer.writerow(["median_rms_pos_h1", kind, "", subset, val])
        for kind, by_ckpt in summary["median_tgt_mse_h1"].items():
            for ckpt, val in by_ckpt.items():
                writer.writerow(["median_tgt_mse_h1", kind, ckpt, "all", val])
        for kind, by_ckpt in summary["median_pred_mse"].items():
            for ckpt, val in by_ckpt.items():
                writer.writerow(["median_pred_mse", kind, ckpt, "all", val])
        for kind, by_ckpt in summary["median_capture_ratio_h1"].items():
            for ckpt, val in by_ckpt.items():
                writer.writerow(["median_capture_ratio_h1", kind, ckpt, "all", val])

    print(json.dumps(summary, indent=2), flush=True)
    shuf_phys = summary["median_rms_pos_h1"]["shuffled_same_time"]["all"]
    neut_phys = summary["median_rms_pos_h1"]["neutral"]["all"]
    print("\nSIMULATOR COUNTERFACTUAL SUMMARY", flush=True)
    print(f"- N transitions: {n_trans}", flush=True)
    print(f"- N action-change transitions: {n_change}", flush=True)
    print(f"- N effective-contact transitions: {n_eff}", flush=True)
    print(f"- median true-vs-shuffled physical divergence (rms_pos h=1): {shuf_phys}", flush=True)
    print(f"- median true-vs-shuffled physical divergence (rms_vel h=1): {summary['median_rms_vel_h1']['shuffled_same_time']}", flush=True)
    print(f"- fraction identical uint8 rasters shuffled h=1: {summary['fraction_identical_uint8_raster_h1']['shuffled_same_time']}", flush=True)
    print(f"- median true-vs-neutral physical divergence (rms_pos h=1): {neut_phys}", flush=True)
    for name in model_names:
        print(
            f"- target-latent true-vs-shuffled ({name}): "
            f"{summary['median_tgt_mse_h1']['shuffled_same_time'][name]}",
            flush=True,
        )
        print(
            f"- predictor true-vs-shuffled ({name}): "
            f"{summary['median_pred_mse']['shuffled_same_time'][name]}",
            flush=True,
        )
        print(
            f"- predictor/target sensitivity ratio ({name}): "
            f"{summary['median_capture_ratio_h1']['shuffled_same_time'][name]}",
            flush=True,
        )
    return summary


if __name__ == "__main__":
    main()


==> reproduction/scripts/run_snapshot_validation.py <==
#!/usr/bin/env python3
"""Write snapshot_validation.json from Phase 1A unit tests."""

from __future__ import annotations

import json
import sys
import unittest
from io import StringIO
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "01_simulator_counterfactual"


def main() -> int:
    OUT.mkdir(parents=True, exist_ok=True)
    loader = unittest.TestLoader()
    suite = loader.discover(str(ROOT / "tests"), pattern="test_counterfactual_fork.py")
    buf = StringIO()
    result = unittest.TextTestRunner(stream=buf, verbosity=2).run(suite)
    payload = {
        "status": "PASS" if result.wasSuccessful() else "FAIL",
        "tests_run": result.testsRun,
        "failures": len(result.failures),
        "errors": len(result.errors),
        "state_copied": ["x", "v", "C", "F", "mu", "lam"],
        "grid_persistent": False,
        "substep_rng": False,
        "effective_contact_definition": "min_particle_distance <= 2 * contact_radius",
        "log": buf.getvalue(),
    }
    (OUT / "snapshot_validation.json").write_text(json.dumps(payload, indent=2), encoding="utf-8")
    (OUT / "snapshot_validation.md").write_text(
        f"# Snapshot validation\n\n**SIMULATOR FORK VALIDATION: {payload['status']}**\n\n"
        f"Tests run: {payload['tests_run']}\n\n"
        "Complete particle state is `(x, v, C, F, μ, λ)`. Grid is rebuilt each substep.\n"
        "`substep` has no RNG. Dump replay matches stored `observations.npy` / `actions.npy` "
        "on the tested validation episode.\n",
        encoding="utf-8",
    )
    print(f"SIMULATOR FORK VALIDATION: {payload['status']}", flush=True)
    return 0 if result.wasSuccessful() else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> reproduction/scripts/run_stiffness_observability.py <==
#!/usr/bin/env python3
"""Phase 7 stiffness/geometry observability probes (frozen latents + raw rasters).

Predeclared. No architecture search. Seeds fixed.
"""

from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
from torch.optim import AdamW

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

OUT = ROOT / "results" / "reviewer_strengthening" / "07_stiffness_observability"
DUMP = ROOT / "outputs" / "physics_mpm"
CKPTS = (
    ("vicreg_nocrop_s42", ROOT / "outputs" / "vicreg_nocrop" / "last.pt"),
    ("vicreg_nocrop_s43", ROOT / "outputs" / "vicreg_nocrop_seed43" / "last.pt"),
)
TIMES = (0, 3, 5, 7, 9, 12, 15)
PROBE_SEED = 0
MLP_EPOCHS = 80
MLP_LR = 1e-2


class MLP(nn.Module):
    def __init__(self, d_in: int, n_classes: int) -> None:
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(d_in, 128),
            nn.ReLU(),
            nn.Linear(128, n_classes),
        )

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.net(x)


def _acc(logits: torch.Tensor, y: torch.Tensor) -> float:
    return float((logits.argmax(-1) == y).float().mean().item())


def fit_linear(xtr, ytr, xva, yva, n_classes: int) -> float:
    torch.manual_seed(PROBE_SEED)
    probe = nn.Linear(xtr.shape[1], n_classes)
    opt = AdamW(probe.parameters(), lr=MLP_LR, weight_decay=1e-4)
    xtr_t = torch.from_numpy(xtr)
    ytr_t = torch.from_numpy(ytr)
    xva_t = torch.from_numpy(xva)
    yva_t = torch.from_numpy(yva)
    for _ in range(MLP_EPOCHS):
        probe.train()
        opt.zero_grad()
        loss = nn.functional.cross_entropy(probe(xtr_t), ytr_t)
        loss.backward()
        opt.step()
    probe.eval()
    with torch.no_grad():
        return _acc(probe(xva_t), yva_t)


def fit_mlp(xtr, ytr, xva, yva, n_classes: int) -> float:
    torch.manual_seed(PROBE_SEED)
    probe = MLP(xtr.shape[1], n_classes)
    opt = AdamW(probe.parameters(), lr=MLP_LR, weight_decay=1e-4)
    xtr_t = torch.from_numpy(xtr)
    ytr_t = torch.from_numpy(ytr)
    xva_t = torch.from_numpy(xva)
    yva_t = torch.from_numpy(yva)
    for _ in range(MLP_EPOCHS):
        probe.train()
        opt.zero_grad()
        loss = nn.functional.cross_entropy(probe(xtr_t), ytr_t)
        loss.backward()
        opt.step()
    probe.eval()
    with torch.no_grad():
        return _acc(probe(xva_t), yva_t)


def downsample(frames: np.ndarray, size: int = 16) -> np.ndarray:
    t = torch.from_numpy(frames)
    if t.ndim == 3:
        t = t.unsqueeze(0)
    t = torch.nn.functional.interpolate(t, size=(size, size), mode="area")
    return t.numpy().reshape(t.shape[0], -1)


def main() -> None:
    from src.config import load_experiment_config
    from src.dataset import build_dataset
    from src.train import apply_dataset_path, load_model_from_checkpoint

    OUT.mkdir(parents=True, exist_ok=True)
    protocol = (
        "# Probe protocol\n\n"
        "Split: episode 0-1799 train / 1800-1999 val. Frozen representations.\n"
        "Linear: nn.Linear, AdamW lr=1e-2, wd=1e-4, 80 epochs, seed 0.\n"
        "MLP:  d->128->C ReLU, same optimizer/epochs/seed. No search.\n"
        "Raw raster: area-downsample to 16x16, flatten, same probes.\n"
        "History: concat selected times; mean pool; [z_t, z_t-z_0].\n"
    )
    (OUT / "probe_protocol.md").write_text(protocol, encoding="utf-8")

    econf = load_experiment_config(ROOT / "configs" / "workshop_vicreg.yaml")
    econf = apply_dataset_path(econf, str(DUMP), num_workers=0)
    dataset = build_dataset(econf.data, split="all")
    n_train, n_val = dataset.split_sizes()
    y_s = dataset.stiffness_labels.numpy()
    y_g = dataset.geometry_labels.numpy() if dataset.geometry_labels is not None else None
    obs = dataset.observations.numpy()
    rows = []
    device = torch.device("cpu")

    # raw probes
    for t in TIMES:
        x = downsample(obs[:, t])
        xtr, xva = x[:n_train], x[n_train:]
        for task, y in (("stiffness", y_s), ("geometry", y_g)):
            if y is None:
                continue
            ncl = int(y.max()) + 1
            rows.append({
                "family": "raw_single",
                "checkpoint": "raw_obs",
                "task": task,
                "features": f"raw_t{t}_ds16",
                "probe": "linear",
                "t": t,
                "val_acc": fit_linear(xtr, y[:n_train], xva, y[n_train:], ncl),
            })
            rows.append({
                "family": "raw_single",
                "checkpoint": "raw_obs",
                "task": task,
                "features": f"raw_t{t}_ds16",
                "probe": "mlp",
                "t": t,
                "val_acc": fit_mlp(xtr, y[:n_train], xva, y[n_train:], ncl),
            })
    seq_t = (0, 3, 6, 9, 12, 15)
    xseq = np.concatenate([downsample(obs[:, t]) for t in seq_t], axis=1)
    for task, y in (("stiffness", y_s), ("geometry", y_g)):
        if y is None:
            continue
        ncl = int(y.max()) + 1
        rows.append({
            "family": "raw_history",
            "checkpoint": "raw_obs",
            "task": task,
            "features": "raw_t" + "_".join(str(t) for t in seq_t) + "_ds16",
            "probe": "linear",
            "t": -1,
            "val_acc": fit_linear(xseq[:n_train], y[:n_train], xseq[n_train:], y[n_train:], ncl),
        })
        rows.append({
            "family": "raw_history",
            "checkpoint": "raw_obs",
            "task": task,
            "features": "raw_t" + "_".join(str(t) for t in seq_t) + "_ds16",
            "probe": "mlp",
            "t": -1,
            "val_acc": fit_mlp(xseq[:n_train], y[:n_train], xseq[n_train:], y[n_train:], ncl),
        })

    for ckpt_name, path in CKPTS:
        model, _ = load_model_from_checkpoint(path, device)
        model.eval()
        zs = []
        with torch.no_grad():
            for start in range(0, obs.shape[0], 8):
                sl = torch.from_numpy(obs[start : start + 8])
                b, t, c, h, w = sl.shape
                z = model.encode(sl.reshape(b * t, c, h, w).to(device), target=True).cpu()
                zs.append(z.reshape(b, t, -1).numpy())
        z = np.concatenate(zs, axis=0)
        for t in TIMES:
            feat = z[:, t]
            for task, y in (("stiffness", y_s), ("geometry", y_g)):
                if y is None:
                    continue
                ncl = int(y.max()) + 1
                for probe, fn in (("linear", fit_linear), ("mlp", fit_mlp)):
                    rows.append({
                        "family": "jepa_single",
                        "checkpoint": ckpt_name,
                        "task": task,
                        "features": f"z_t{t}",
                        "probe": probe,
                        "t": t,
                        "val_acc": fn(feat[:n_train], y[:n_train], feat[n_train:], y[n_train:], ncl),
                    })
        for spec, feat in (
            ("concat_0_3", np.concatenate([z[:, 0], z[:, 3]], 1)),
            ("concat_0_3_6", np.concatenate([z[:, 0], z[:, 3], z[:, 6]], 1)),
            ("mean_pool", z.mean(axis=1)),
            ("final_diff_t15", np.concatenate([z[:, 15], z[:, 15] - z[:, 0]], 1)),
        ):
            for task, y in (("stiffness", y_s), ("geometry", y_g)):
                if y is None:
                    continue
                ncl = int(y.max()) + 1
                for probe, fn in (("linear", fit_linear), ("mlp", fit_mlp)):
                    rows.append({
                        "family": "jepa_history",
                        "checkpoint": ckpt_name,
                        "task": task,
                        "features": spec,
                        "probe": probe,
                        "t": -1,
                        "val_acc": fn(feat[:n_train], y[:n_train], feat[n_train:], y[n_train:], ncl),
                    })
        print(f"probes done {ckpt_name}", flush=True)

    with (OUT / "per_model_probe_results.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows([r for r in rows if r["family"].startswith("jepa_single")])
    with (OUT / "temporal_probe_results.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows([r for r in rows if "history" in r["family"]])
    with (OUT / "raw_probe_results.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows([r for r in rows if r["family"].startswith("raw")])
    (OUT / "all_probe_results.csv").write_text("")  # placeholder filled below
    with (OUT / "all_probe_results.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    def pick(family, task, probe=None):
        cand = [r for r in rows if r["family"] == family and r["task"] == task]
        if probe:
            cand = [r for r in cand if r["probe"] == probe]
        return cand

    stiff_lin = pick("jepa_single", "stiffness", "linear")
    (OUT / "summary.md").write_text(
        "# Stiffness observability\n\n"
        f"Chance stiffness = 1/3. Chance geometry = 1/2.\n\n"
        f"JEPA linear single-frame stiffness n={len(stiff_lin)} "
        f"mean_val={np.mean([r['val_acc'] for r in stiff_lin]) if stiff_lin else 'NA'}\n"
        "See CSVs for MLP, history, and raw-raster controls.\n",
        encoding="utf-8",
    )
    print("PHASE 7 probes complete", flush=True)


if __name__ == "__main__":
    main()


==> reproduction/scripts/train_reviewer_seed.sh <==
#!/usr/bin/env bash
# Serial corrected no-crop training into results/reviewer_strengthening/.
# Does not write into outputs/vicreg_nocrop or other original run directories.
set -euo pipefail
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
cd "$ROOT"
PYTHON="${PYTHON:-/Library/Frameworks/Python.framework/Versions/3.13/bin/python3.13}"
export MPLCONFIGDIR="$ROOT/results/reviewer_strengthening/.mplconfig"
mkdir -p "$MPLCONFIGDIR"

SEED="${1:?seed}"
LOSS="${2:?vicreg|mse}"
ACTION="${3:?action|noaction}"
OUT_ROOT="${4:?output root under results/}"
RUN_NAME="${5:?run name}"

if [[ "$ACTION" == "noaction" ]]; then
  NA="--no-action"
else
  NA=""
fi

mkdir -p "$OUT_ROOT"
META="$OUT_ROOT/${RUN_NAME}_launch.json"
START="$(date -u +%Y-%m-%dT%H:%M:%SZ)"
# git commit only; no remote
COMMIT="$(git rev-parse HEAD 2>/dev/null || echo unknown)"
"$PYTHON" - "$META" "$START" "$COMMIT" "$SEED" "$LOSS" "$ACTION" "$OUT_ROOT" "$RUN_NAME" <<'PY'
import json, sys, platform
from pathlib import Path
path = Path(sys.argv[1])
path.write_text(json.dumps({
    "start_time_utc": sys.argv[2],
    "git_commit_internal": sys.argv[3],
    "seed": int(sys.argv[4]),
    "objective": sys.argv[5],
    "condition_on_action": sys.argv[6] == "action",
    "output_root": sys.argv[7],
    "run_name": sys.argv[8],
    "epochs": 200,
    "crop_scale_min": 1.0,
    "device": "mps",
    "checkpoint_policy": "last.pt final epoch",
    "os": platform.system(),
    "machine": platform.machine(),
}, indent=2) + "\n", encoding="utf-8")
PY

"$PYTHON" src/train.py \
  --config configs/workshop_vicreg.yaml \
  --mode train \
  --loss-type "$LOSS" \
  --seed "$SEED" \
  --output-dir "$OUT_ROOT" \
  --run-name "$RUN_NAME" \
  --device mps \
  --dataset-path outputs/physics_mpm \
  --num-workers 0 \
  --skip-baseline \
  --skip-pixel-ae \
  $NA

END="$(date -u +%Y-%m-%dT%H:%M:%SZ)"
"$PYTHON" - "$META" "$END" <<'PY'
import json, sys
from pathlib import Path
path = Path(sys.argv[1])
payload = json.loads(path.read_text(encoding="utf-8"))
payload["end_time_utc"] = sys.argv[2]
path.write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
PY
echo "TRAIN_COMPLETE seed=$SEED loss=$LOSS action=$ACTION run=$RUN_NAME"


==> reproduction/scripts/two_seed_range.py <==
#!/usr/bin/env python3
"""Evaluate seed-42 and seed-43 VICReg / MSE checkpoints; write mean ± half-range.

Not a sample std. Output: outputs/ablation_twoseed.json
"""

from __future__ import annotations

import argparse
import json
import logging
import sys
from pathlib import Path
from typing import Any

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import torch

from src.dataset import build_dataset
from src.eval import evaluate_model
from src.train import apply_dataset_path, load_model_from_checkpoint

LOGGER = logging.getLogger("ac_jepa.twoseed")
HORIZONS = (1, 5, 10)


def _ckpt(run_dir: Path) -> Path:
    for name in ("best.pt", "last.pt"):
        path = run_dir / name
        if path.is_file():
            return path
    raise FileNotFoundError(f"No best.pt/last.pt in {run_dir}")


def _mse_at(payload: dict[str, Any], k: int) -> float:
    horizons = [int(h) for h in payload["horizons"]]
    values = [float(v) for v in payload["rollout_mse"]]
    return float(values[horizons.index(k)])


def _mean_half_range(a: float, b: float) -> tuple[float, float]:
    return 0.5 * (a + b), 0.5 * abs(a - b)


def _eval(ckpt: Path, dataset_path: str, device: torch.device, max_horizon: int) -> dict[str, Any]:
    model, cfg = load_model_from_checkpoint(ckpt, device)
    cfg = apply_dataset_path(cfg, dataset_path, num_workers=0)
    cfg.training.device = str(device)
    dataset = build_dataset(cfg.data, split="all")
    payload = evaluate_model(model, dataset, device, max_horizon=max_horizon, probe_epochs=80, batch_size=8)
    payload["checkpoint"] = str(ckpt)
    return payload


def main(argv: list[str] | None = None) -> dict[str, Any]:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument("--dataset-path", default="outputs/physics_mpm")
    parser.add_argument("--seed42-root", default="outputs")
    parser.add_argument("--seed43-root", default="outputs/seed43")
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--max-horizon", type=int, default=10)
    args = parser.parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    device = torch.device(args.device)
    output_dir = Path(args.output_dir)
    pairs = {
        "full_vicreg": ("vicreg", "vicreg"),
        "mse": ("mse", "mse"),
    }
    seeds: dict[str, dict[int, dict[str, Any]]] = {key: {} for key in pairs}
    for key, (dir42, dir43) in pairs.items():
        seeds[key][42] = _eval(
            _ckpt(Path(args.seed42_root) / dir42),
            args.dataset_path,
            device,
            args.max_horizon,
        )
        seeds[key][43] = _eval(
            _ckpt(Path(args.seed43_root) / dir43),
            args.dataset_path,
            device,
            args.max_horizon,
        )

    variants: dict[str, Any] = {}
    for key, by_seed in seeds.items():
        by_horizon: dict[str, Any] = {}
        for k in HORIZONS:
            a = _mse_at(by_seed[42], k)
            b = _mse_at(by_seed[43], k)
            mean, half = _mean_half_range(a, b)
            by_horizon[str(k)] = {
                "rollout_mse_mean": mean,
                "rollout_mse_range": half,
                "seed42": a,
                "seed43": b,
            }
        variants[key] = {"by_horizon": by_horizon}

    report = {
        "n_seeds": 2,
        "seeds": [42, 43],
        "stat": "mean_plus_half_range",
        "note": "Entries are mean ± (max-min)/2 over seeds 42 and 43. This is a 2-seed range, not a sample standard deviation.",
        "dataset_path": args.dataset_path,
        "variants": variants,
        "checkpoints": {
            "seed42_vicreg": str(_ckpt(Path(args.seed42_root) / "vicreg")),
            "seed42_mse": str(_ckpt(Path(args.seed42_root) / "mse")),
            "seed43_vicreg": str(_ckpt(Path(args.seed43_root) / "vicreg")),
            "seed43_mse": str(_ckpt(Path(args.seed43_root) / "mse")),
        },
    }
    out = output_dir / "ablation_twoseed.json"
    out.write_text(json.dumps(report, indent=2), encoding="utf-8")
    LOGGER.info("Wrote %s", out)
    return report


if __name__ == "__main__":
    main()


==> reproduction/scripts/validate_dataset.py <==
"""Validate a physics dump through :func:`src.dataset.build_dataset`.

Checks the AC-JEPA data contract used by :class:`DeformablePhysicsDataset`:

* Frame / action shapes match ModelConfig defaults (64×64 RGB, action_dim=4)
* ``stiffness_labels`` are a balanced ``n_stiffness_classes``-way codebook
* Observations and actions contain no NaNs or Infs
* Optional ``geometry_labels.npy`` covers at least two object shapes

Run::

    python scripts/validate_dataset.py --dataset-path outputs/physics_mpm
"""

from __future__ import annotations

import argparse
import json
import sys
from pathlib import Path
from typing import Any

import numpy as np
import torch

_ROOT = Path(__file__).resolve().parents[1]
if str(_ROOT) not in sys.path:
    sys.path.insert(0, str(_ROOT))

from src.config import DataConfig, ModelConfig
from src.dataset import build_dataset, inspect_physics_source


def _disk_bytes(path: Path) -> int:
    if path.is_file():
        return path.stat().st_size
    total = 0
    for child in path.rglob("*"):
        if child.is_file():
            total += child.stat().st_size
    return total


def _assert(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def validate_physics_dataset(
    dataset_path: str | Path,
    *,
    img_size: int | None = None,
    in_channels: int | None = None,
    action_dim: int | None = None,
    n_stiffness_classes: int = 3,
    min_episodes: int = 1,
    min_geometries: int = 2,
    balance_min_frac: float = 0.18,
    report_path: str | Path | None = None,
) -> dict[str, Any]:
    """Load ``dataset_path`` via ``build_dataset`` and assert the training contract.

    Returns a JSON-serializable stats dict (also written to ``report_path``).
    """
    dataset_path = Path(dataset_path)
    _assert(dataset_path.exists(), f"Dataset path does not exist: {dataset_path}")
    model_defaults = ModelConfig()
    img_size = int(img_size if img_size is not None else model_defaults.img_size)
    in_channels = int(in_channels if in_channels is not None else model_defaults.in_channels)
    action_dim = int(action_dim if action_dim is not None else model_defaults.action_dim)
    _assert(img_size == 64, f"Expected ModelConfig default img_size=64, got check value {img_size}.")
    _assert(in_channels == 3, f"Expected ModelConfig default in_channels=3, got {in_channels}.")
    _assert(action_dim == 4, f"Expected ModelConfig default action_dim=4, got {action_dim}.")

    meta = inspect_physics_source(dataset_path)
    native_t = int(meta["episode_length"])
    cfg = DataConfig(
        dataset_path=str(dataset_path),
        img_size=img_size,
        in_channels=in_channels,
        action_dim=action_dim,
        n_stiffness_classes=n_stiffness_classes,
        chunk_length=min(16, native_t),
        chunk_stride=1,
        augment=False,
        normalize_actions=False,
        val_fraction=0.1,
        pin_memory=False,
    )
    dataset = build_dataset(cfg, split="all")
    observations = dataset.observations
    actions = dataset.actions
    labels = dataset.stiffness_labels

    _assert(observations.ndim == 5, f"observations ndim={observations.ndim}, expected 5.")
    n_ep, t_len, c, h, w = (int(v) for v in observations.shape)
    _assert(n_ep >= min_episodes, f"n_episodes={n_ep} < min_episodes={min_episodes}.")
    _assert(t_len >= 2, f"episode_length={t_len} must be >= 2.")
    _assert(c == in_channels, f"in_channels={c} != {in_channels}.")
    _assert(h == img_size and w == img_size, f"frames are {h}x{w}, expected {img_size}x{img_size}.")
    _assert(tuple(actions.shape) == (n_ep, t_len - 1, action_dim), f"actions shape {tuple(actions.shape)}.")
    _assert(int(labels.shape[0]) == n_ep, f"stiffness_labels {tuple(labels.shape)} != N={n_ep}.")

    sample = dataset[0]
    _assert(tuple(sample[0].shape) == (in_channels, img_size, img_size), f"x_t {tuple(sample[0].shape)}")
    _assert(tuple(sample[1].shape) == (action_dim,), f"a_t {tuple(sample[1].shape)}")
    _assert(tuple(sample[2].shape) == (in_channels, img_size, img_size), f"x_tp1 {tuple(sample[2].shape)}")

    obs_f = observations.float()
    act_f = actions.float()
    _assert(bool(torch.isfinite(obs_f).all()), "NaN/Inf in observations.")
    _assert(bool(torch.isfinite(act_f).all()), "NaN/Inf in actions.")

    class_ids = labels.cpu().numpy().astype(np.int64).reshape(-1)
    n_present = int(class_ids.max()) + 1 if class_ids.size else 0
    _assert(n_present >= n_stiffness_classes, f"found {n_present} stiffness classes, need {n_stiffness_classes}.")
    counts = np.bincount(class_ids, minlength=n_stiffness_classes)[:n_stiffness_classes]
    fracs = counts / max(int(counts.sum()), 1)
    _assert(
        bool((fracs >= balance_min_frac).all()),
        f"stiffness class balance {fracs.tolist()} fell below {balance_min_frac}.",
    )

    geom_path = dataset_path / "geometry_labels.npy" if dataset_path.is_dir() else None
    n_geom = 0
    geom_counts: list[int] = []
    if geom_path is not None and geom_path.is_file():
        geom = np.load(geom_path)
        _assert(int(geom.shape[0]) == n_ep, "geometry_labels length mismatch.")
        n_geom = int(np.unique(geom).size)
        geom_counts = np.bincount(geom.astype(np.int64)).tolist()
        _assert(n_geom >= min_geometries, f"need >= {min_geometries} geometries, found {n_geom}.")

    contact = act_f[..., :2]
    _assert(bool((contact >= -0.05).all() and (contact <= 1.05).all()), "contact xy expected in ~[0, 1].")

    disk = _disk_bytes(dataset_path)
    report: dict[str, Any] = {
        "dataset_path": str(dataset_path),
        "loader": type(dataset).__name__,
        "n_episodes": n_ep,
        "episode_length": t_len,
        "img_size": img_size,
        "in_channels": in_channels,
        "action_dim": action_dim,
        "n_stiffness_classes": n_stiffness_classes,
        "stiffness_counts": counts.tolist(),
        "stiffness_fractions": [float(v) for v in fracs],
        "n_geometries": n_geom,
        "geometry_counts": geom_counts,
        "n_transitions": int(len(dataset)),
        "disk_bytes": disk,
        "disk_mb": round(disk / (1024 * 1024), 3),
        "finite_observations": True,
        "finite_actions": True,
    }
    if report_path is not None:
        report_path = Path(report_path)
        report_path.parent.mkdir(parents=True, exist_ok=True)
        report_path.write_text(json.dumps(report, indent=2), encoding="utf-8")
        print(f"Wrote {report_path}")
    print(
        f"OK  N={n_ep} T={t_len} C={in_channels} H=W={img_size} A={action_dim}  "
        f"stiffness={counts.tolist()}  disk={report['disk_mb']} MB"
    )
    return report


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Validate an AC-JEPA physics dump.")
    parser.add_argument("--dataset-path", default="outputs/physics_mpm")
    parser.add_argument("--report", default="outputs/dataset_report.json")
    parser.add_argument("--min-episodes", type=int, default=1)
    parser.add_argument("--n-stiffness-classes", type=int, default=3)
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    return validate_physics_dataset(
        args.dataset_path,
        n_stiffness_classes=args.n_stiffness_classes,
        min_episodes=args.min_episodes,
        report_path=args.report,
    )


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/__init__.py <==
"""Action-Conditioned JEPA (AC-JEPA) for deformable object manipulation."""

from __future__ import annotations

from typing import Any

from .config import DataConfig, ExperimentConfig, ModelConfig, TrainingConfig

__all__ = [
    "ACJEPA",
    "DataConfig",
    "DeformableObjectDataset",
    "DeformablePhysicsDataset",
    "ExperimentConfig",
    "ModelConfig",
    "TrainingConfig",
    "VICRegLoss",
    "build_dataloader",
    "build_dataset",
    "generate_dummy_batch",
    "vicreg_loss",
]

__version__ = "0.1.0"

_LAZY_EXPORTS: dict[str, tuple[str, str]] = {
    "DeformableObjectDataset": (".dataset", "DeformableObjectDataset"),
    "DeformablePhysicsDataset": (".dataset", "DeformablePhysicsDataset"),
    "build_dataloader": (".dataset", "build_dataloader"),
    "build_dataset": (".dataset", "build_dataset"),
    "generate_dummy_batch": (".dataset", "generate_dummy_batch"),
    "ACJEPA": (".models.ac_jepa", "ACJEPA"),
    "VICRegLoss": (".losses", "VICRegLoss"),
    "vicreg_loss": (".losses", "vicreg_loss"),
}


def __getattr__(name: str) -> Any:
    """Lazily expose dataset / model symbols so module entrypoints stay clean."""
    if name in _LAZY_EXPORTS:
        module_name, attr = _LAZY_EXPORTS[name]
        from importlib import import_module

        module = import_module(module_name, package=__name__)
        return getattr(module, attr)
    raise AttributeError(f"module {__name__!r} has no attribute {name!r}")


==> reproduction/src/ablation.py <==
"""Automated AC-JEPA ablation suite and long-horizon representation-drift engine.

Variants
--------
* **Full AC-JEPA** — VICReg invariance + variance + covariance.
* **Variant A** — invariance + variance (no covariance penalty).
* **Variant B** — MSE-only latent predictor (no VICReg regularizers).
* **Variant C** — pixel-space autoencoder baseline (decode ``Predictor(z_t, a_t)``).
* **No-action** — predictor sees ``z_t`` only (``condition_on_action=False``).
* **EMA sweep** — ``ema_momentum ∈ {0.99, 0.996, 0.999}`` on Full AC-JEPA.

Workshop-scale entry (Prompt-2 config + Prompt-1 physics dump, ≥3 seeds)::

    python src/ablation.py --scale workshop --seeds 42,43,44

Smoke-scale (CI / dummy lattice)::

    python src/ablation.py --scale smoke --epochs 3
"""

from __future__ import annotations

import argparse
import csv
import json
import logging
import sys
import statistics
from collections import defaultdict
from dataclasses import dataclass, replace
from pathlib import Path
from typing import Any, Sequence

import torch
import torch.nn.functional as F
from torch import Tensor

if __package__:
    from .config import ExperimentConfig, build_workshop_config, seed_everything
    from .dataset import build_dataset
    from .eval import evaluate_model, rollout_predictions
    from .train import ACJEPATrainer, apply_dataset_path, build_smoke_config, load_model_from_checkpoint
else:
    _ROOT = Path(__file__).resolve().parent.parent
    if str(_ROOT) not in sys.path:
        sys.path.insert(0, str(_ROOT))
    from src.config import ExperimentConfig, build_workshop_config, seed_everything
    from src.dataset import build_dataset
    from src.eval import evaluate_model, rollout_predictions
    from src.train import ACJEPATrainer, apply_dataset_path, build_smoke_config, load_model_from_checkpoint

LOGGER = logging.getLogger("ac_jepa.ablation")

HORIZONS: tuple[int, ...] = (1, 2, 5, 10, 20)
REPORT_HORIZONS: tuple[int, ...] = (1, 5, 10)
ABLATION_SEEDS: tuple[int, ...] = (42, 43, 44)
EMA_MOMENTA: tuple[float, ...] = (0.99, 0.996, 0.999)

try:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
except ImportError as exc:  # pragma: no cover
    matplotlib = None  # type: ignore[assignment]
    plt = None  # type: ignore[assignment]
    _MATPLOTLIB_ERROR = exc
else:
    _MATPLOTLIB_ERROR = None


@dataclass(frozen=True)
class AblationVariant:
    """One trained world-model family in the ablation grid."""

    key: str
    label: str
    loss_type: str
    color: str
    condition_on_action: bool = True
    ema_momentum: float | None = None


VARIANTS: tuple[AblationVariant, ...] = (
    AblationVariant("full_vicreg", "Full AC-JEPA (VICReg)", "vicreg", "#1f77b4"),
    AblationVariant("variant_a_no_cov", "Variant A (No Covariance)", "vicreg_no_cov", "#2ca02c"),
    AblationVariant("variant_b_mse", "Variant B (MSE-only)", "mse", "#d62728"),
    AblationVariant("variant_c_pixel_ae", "Variant C (Pixel Autoencoder)", "pixel_ae", "#9467bd"),
    AblationVariant(
        "no_action",
        "No action conditioning",
        "vicreg",
        "#ff7f0e",
        condition_on_action=False,
    ),
)


def ema_sweep_variants(
    momenta: Sequence[float] = EMA_MOMENTA,
) -> tuple[AblationVariant, ...]:
    """Full AC-JEPA copies that differ only in ``ema_momentum``."""
    palette = {0.99: "#8c564b", 0.996: "#1f77b4", 0.999: "#17becf"}
    variants: list[AblationVariant] = []
    for tau in momenta:
        key = "ema_" + str(tau).replace(".", "p")
        variants.append(
            AblationVariant(
                key=key,
                label=f"EMA tau={tau:g}",
                loss_type="vicreg",
                color=palette.get(float(tau), "#bcbd22"),
                ema_momentum=float(tau),
            )
        )
    return tuple(variants)


def study_variants(
    *,
    include_ema_sweep: bool = True,
    ema_momenta: Sequence[float] = EMA_MOMENTA,
) -> tuple[AblationVariant, ...]:
    """Loss / action ablations plus the EMA-τ sweep on Full AC-JEPA."""
    variants = list(VARIANTS)
    if include_ema_sweep:
        variants.extend(ema_sweep_variants(ema_momenta))
    return tuple(variants)


def ema_variant_key(momentum: float) -> str:
    return "ema_" + str(momentum).replace(".", "p")


def mean_std(values: Sequence[float]) -> tuple[float, float]:
    """Sample mean and sample standard deviation (0.0 for a single value)."""
    xs = [float(v) for v in values]
    if not xs:
        raise ValueError("mean_std requires at least one value.")
    mean = float(statistics.fmean(xs))
    std = 0.0 if len(xs) < 2 else float(statistics.stdev(xs))
    return mean, std


def _is_default_ema_control(variant: AblationVariant, default_tau: float = 0.996) -> bool:
    """True when this EMA-sweep row is the same recipe as ``full_vicreg``."""
    return (
        variant.ema_momentum is not None
        and abs(float(variant.ema_momentum) - float(default_tau)) < 1e-12
        and variant.loss_type == "vicreg"
        and variant.condition_on_action
    )


def build_ablation_config(
    epochs: int = 3,
    output_dir: str = "outputs",
    max_horizon: int = 20,
) -> ExperimentConfig:
    """Smoke-scale config with episodes long enough for ``k=20`` rollouts."""
    cfg = build_smoke_config(epochs=epochs, output_dir=output_dir)
    episode_length = max(cfg.data.episode_length, max_horizon + 1)
    data = replace(cfg.data, episode_length=episode_length, n_episodes=max(cfg.data.n_episodes, 32))
    training = replace(cfg.training, output_dir=str(Path(output_dir) / "ablation"))
    return ExperimentConfig(model=cfg.model, training=training, data=data)


def build_workshop_ablation_config(
    output_dir: str = "outputs",
    *,
    dataset_path: str | None = None,
) -> ExperimentConfig:
    """Prompt-2 workshop schedule on the Prompt-1 physics dump."""
    cfg = build_workshop_config(dataset_path=dataset_path)
    training = replace(
        cfg.training,
        seed=42,
        output_dir=str(Path(output_dir) / "ablation"),
    )
    return ExperimentConfig(model=cfg.model, training=training, data=cfg.data)


def apply_variant(
    cfg: ExperimentConfig, variant: AblationVariant, *, seed: int | None = None
) -> ExperimentConfig:
    """Copy ``cfg`` with only the ablated factor (and optional seed) changed."""
    tau = cfg.model.ema_momentum if variant.ema_momentum is None else float(variant.ema_momentum)
    model = replace(
        cfg.model,
        condition_on_action=variant.condition_on_action,
        ema_momentum=tau,
    )
    training = replace(
        cfg.training,
        loss_type=variant.loss_type,  # type: ignore[arg-type]
        seed=cfg.training.seed if seed is None else int(seed),
    )
    return ExperimentConfig(model=model, training=training, data=cfg.data)


def _policy_actions(dataset: Any) -> Tensor:
    return getattr(dataset, "model_actions", dataset.actions)


@torch.no_grad()
def representation_drift(
    model: Any,
    dataset: Any,
    device: torch.device,
    horizons: Sequence[int] = HORIZONS,
    batch_size: int = 8,
) -> dict[str, Any]:
    """Autoregressive latent rollout drift at selected horizons.

    ``ẑ_{t+k}`` is produced by iterating the action-conditioned predictor;
    ``z_{t+k}`` is the stop-gradient target encoder of the true future frame.
    """
    model.eval()
    n_train, n_val = dataset.split_sizes()
    if n_val < 1:
        raise ValueError("Ablation drift evaluation requires a non-empty val split.")
    observations = dataset.observations[n_train : n_train + n_val]
    actions = _policy_actions(dataset)[n_train : n_train + n_val]
    available = int(observations.shape[1] - 1)
    requested = [int(k) for k in horizons if 1 <= int(k) <= available]
    if not requested:
        raise ValueError(
            f"No requested horizon fits episode length {observations.shape[1]} "
            f"(need T > max k). Asked {list(horizons)}."
        )
    k_max = max(requested)
    z_hat, z_tgt = rollout_predictions(
        model, observations, actions, k_max, device, batch_size=batch_size
    )
    mse_k: list[float] = []
    cos_k: list[float] = []
    for horizon in requested:
        pred = z_hat[:, horizon - 1]
        tgt = z_tgt[:, horizon - 1]
        mse_k.append(float((pred - tgt).pow(2).mean().item()))
        cos_k.append(float(F.cosine_similarity(pred, tgt, dim=-1).mean().item()))
    return {
        "horizons": requested,
        "mse": mse_k,
        "cosine": cos_k,
        "n_val": n_val,
        "k_max": k_max,
    }


def write_ablation_csv(
    rows: list[dict[str, Any]],
    path: Path,
) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "variant",
        "variant_label",
        "loss_type",
        "horizon",
        "mse",
        "cosine_similarity",
        "n_val",
    ]
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)
    LOGGER.info("Wrote %s (%d rows)", path, len(rows))
    return path


def plot_representation_drift(
    results: dict[str, dict[str, Any]],
    variants: Sequence[AblationVariant],
    output_path: Path,
    dpi: int = 300,
) -> Path:
    """High-resolution MSE and cosine-similarity vs horizon."""
    if plt is None:
        raise ImportError(
            "matplotlib is required to write ablation plots. `pip install matplotlib`."
        ) from _MATPLOTLIB_ERROR
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig, axes = plt.subplots(1, 2, figsize=(11.5, 4.6), dpi=dpi)
    ax_mse, ax_cos = axes
    lookup = {item.key: item for item in variants}
    for key, payload in results.items():
        variant = lookup.get(key)
        label = variant.label if variant is not None else key
        color = variant.color if variant is not None else None
        ax_mse.plot(
            payload["horizons"], payload["mse"], marker="o", color=color, label=label, linewidth=2.0
        )
        ax_cos.plot(
            payload["horizons"],
            payload["cosine"],
            marker="o",
            color=color,
            label=label,
            linewidth=2.0,
        )
    ax_mse.set_title("Representation drift (MSE)")
    ax_mse.set_xlabel("horizon k")
    ax_mse.set_ylabel(r"MSE$(\hat{z}_{t+k},\, z_{t+k})$")
    ax_mse.set_xticks(list(HORIZONS))
    ax_mse.grid(True, alpha=0.3)
    ax_mse.legend(frameon=False, fontsize=8)

    ax_cos.set_title("Representation alignment (cosine)")
    ax_cos.set_xlabel("horizon k")
    ax_cos.set_ylabel(r"cos$(\hat{z}_{t+k},\, z_{t+k})$")
    ax_cos.set_xticks(list(HORIZONS))
    ax_cos.set_ylim(-0.05, 1.05)
    ax_cos.grid(True, alpha=0.3)
    ax_cos.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(output_path)
    plt.close(fig)
    LOGGER.info("Wrote %s", output_path)
    return output_path


def plot_multiseed_drift(
    summary: dict[str, Any],
    output_path: Path,
    *,
    variants: Sequence[AblationVariant] | None = None,
    dpi: int = 300,
) -> Path:
    """Error-band drift plot from ``ablation_multiseed.json`` (mean ± sample std).

    Left: latent rollout MSE. Right: contact-probe accuracy when present,
    otherwise cosine similarity from the smoke-scale drift engine.
    """
    if plt is None:
        raise ImportError(
            "matplotlib is required to write ablation plots. `pip install matplotlib`."
        ) from _MATPLOTLIB_ERROR
    variants = tuple(study_variants() if variants is None else variants)
    lookup = {item.key: item for item in variants}
    blob = summary.get("variants", summary)
    if not isinstance(blob, dict) or not blob:
        raise ValueError("plot_multiseed_drift expected a variants mapping.")
    skip_ema_control = "full_vicreg" in blob
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig, axes = plt.subplots(1, 2, figsize=(11.5, 4.6), dpi=dpi)
    ax_mse, ax_right = axes
    n_seeds = summary.get("n_seeds") or len(summary.get("seeds") or [])
    dataset = summary.get("dataset_path") or "synthetic"
    for key, payload in blob.items():
        if not isinstance(payload, dict):
            continue
        if skip_ema_control and str(key).startswith("ema_"):
            tau = payload.get("ema_momentum")
            if tau is not None and abs(float(tau) - 0.996) < 1e-12:
                continue
        by_horizon = payload.get("by_horizon") or {}
        if not by_horizon:
            continue
        horizons = sorted(int(h) for h in by_horizon)
        mse_mean = [float(by_horizon[str(h)]["rollout_mse_mean"]) for h in horizons]
        mse_std = [float(by_horizon[str(h)].get("rollout_mse_std") or 0.0) for h in horizons]
        variant = lookup.get(key)
        label = str(payload.get("label") or (variant.label if variant else key))
        color = variant.color if variant is not None else None
        ax_mse.plot(horizons, mse_mean, marker="o", color=color, label=label, linewidth=2.0)
        ax_mse.fill_between(
            horizons,
            [m - s for m, s in zip(mse_mean, mse_std, strict=True)],
            [m + s for m, s in zip(mse_mean, mse_std, strict=True)],
            color=color,
            alpha=0.22,
            linewidth=0,
        )
        if "contact_probe_acc_mean" in by_horizon[str(horizons[0])]:
            c_mean = [float(by_horizon[str(h)]["contact_probe_acc_mean"]) for h in horizons]
            c_std = [float(by_horizon[str(h)].get("contact_probe_acc_std") or 0.0) for h in horizons]
            ax_right.plot(horizons, c_mean, marker="o", color=color, label=label, linewidth=2.0)
            ax_right.fill_between(
                horizons,
                [m - s for m, s in zip(c_mean, c_std, strict=True)],
                [m + s for m, s in zip(c_mean, c_std, strict=True)],
                color=color,
                alpha=0.22,
                linewidth=0,
            )
        elif "cosine_mean" in by_horizon[str(horizons[0])]:
            c_mean = [float(by_horizon[str(h)]["cosine_mean"]) for h in horizons]
            c_std = [float(by_horizon[str(h)].get("cosine_std") or 0.0) for h in horizons]
            ax_right.plot(horizons, c_mean, marker="o", color=color, label=label, linewidth=2.0)
            ax_right.fill_between(
                horizons,
                [m - s for m, s in zip(c_mean, c_std, strict=True)],
                [m + s for m, s in zip(c_mean, c_std, strict=True)],
                color=color,
                alpha=0.22,
                linewidth=0,
            )
    seed_note = f"{n_seeds} seeds" if n_seeds else "multi-seed"
    ax_mse.set_title(f"Representation drift (MSE, mean ± std, {seed_note})")
    ax_mse.set_xlabel("horizon k")
    ax_mse.set_ylabel(r"MSE$(\hat{z}_{t+k},\, z_{t+k})$")
    ax_mse.grid(True, alpha=0.3)
    ax_mse.legend(frameon=False, fontsize=8)
    has_contact = any(
        isinstance(p, dict)
        and (p.get("by_horizon") or {})
        and "contact_probe_acc_mean" in next(iter((p.get("by_horizon") or {}).values()), {})
        for p in blob.values()
    )
    if has_contact:
        ax_right.set_title(f"Contact probe (mean ± std, {seed_note})")
        ax_right.set_ylabel("linear-probe accuracy")
        ax_right.set_ylim(-0.05, 1.05)
    else:
        ax_right.set_title(f"Representation alignment (cosine, mean ± std, {seed_note})")
        ax_right.set_ylabel(r"cos$(\hat{z}_{t+k},\, z_{t+k})$")
        ax_right.set_ylim(-0.05, 1.05)
    ax_right.set_xlabel("horizon k")
    ax_right.grid(True, alpha=0.3)
    ax_right.legend(frameon=False, fontsize=8)
    fig.suptitle(f"Multi-seed AC-JEPA ablation  ({dataset})", fontsize=11)
    fig.tight_layout()
    fig.savefig(output_path)
    plt.close(fig)
    LOGGER.info("Wrote %s", output_path)
    return output_path


def run_ablation_suite(
    cfg: ExperimentConfig,
    *,
    horizons: Sequence[int] = HORIZONS,
    csv_path: Path | None = None,
    plot_path: Path | None = None,
    variants: Sequence[AblationVariant] | None = None,
) -> dict[str, Any]:
    """Train every variant, score multi-step drift, and export CSV + plots.

    Smoke-scale helper (dummy lattice, single seed). Workshop rebuttals should
    use :func:`run_multiseed_ablation` instead.
    """
    variants = tuple(VARIANTS if variants is None else variants)
    output_root = (
        Path(cfg.training.output_dir).parent
        if Path(cfg.training.output_dir).name == "ablation"
        else Path(cfg.training.output_dir)
    )
    csv_path = Path(csv_path) if csv_path is not None else output_root / "ablation_results.csv"
    plot_path = Path(plot_path) if plot_path is not None else output_root / "ablation_drift.png"
    seed_everything(cfg.training.seed)
    dataset = build_dataset(cfg.data, split="all")
    LOGGER.info(
        "Ablation dataset  source=%s  episodes=%d  T=%d  train/val=%s",
        cfg.data.dataset_path or "synthetic",
        dataset.n_episodes,
        cfg.data.episode_length,
        dataset.split_sizes(),
    )
    device = cfg.training.resolve_device()
    models: dict[str, Any] = {}
    summaries: dict[str, Any] = {}

    for variant in variants:
        LOGGER.info(
            "Training %s  loss=%s  action=%s  ema=%s",
            variant.label,
            variant.loss_type,
            variant.condition_on_action,
            variant.ema_momentum,
        )
        run_cfg = apply_variant(cfg, variant)
        trainer = ACJEPATrainer(run_cfg, run_name=variant.key, dataset=dataset)
        summary = trainer.fit()
        models[variant.key] = trainer.model
        summaries[variant.key] = {
            "checkpoint": summary.get("checkpoint"),
            "seconds": summary.get("seconds"),
            "best_val": summary.get("best_val"),
        }

    drift: dict[str, dict[str, Any]] = {}
    rows: list[dict[str, Any]] = []
    for variant in variants:
        metrics = representation_drift(models[variant.key], dataset, device, horizons=horizons)
        drift[variant.key] = metrics
        LOGGER.info(
            "%s  MSE=%s  cos=%s",
            variant.key,
            ", ".join(f"{v:.4f}" for v in metrics["mse"]),
            ", ".join(f"{v:.3f}" for v in metrics["cosine"]),
        )
        for horizon, mse, cosine in zip(
            metrics["horizons"], metrics["mse"], metrics["cosine"], strict=True
        ):
            rows.append(
                {
                    "variant": variant.key,
                    "variant_label": variant.label,
                    "loss_type": variant.loss_type,
                    "horizon": horizon,
                    "mse": mse,
                    "cosine_similarity": cosine,
                    "n_val": metrics["n_val"],
                }
            )

    write_ablation_csv(rows, csv_path)
    plot_representation_drift(drift, variants, plot_path)
    report = {
        "variants": {v.key: v.label for v in variants},
        "training": summaries,
        "drift": drift,
        "csv": str(csv_path),
        "plot": str(plot_path),
    }
    (csv_path.parent / "ablation_report.json").write_text(
        json.dumps(report, indent=2), encoding="utf-8"
    )
    return report


def _output_root(cfg: ExperimentConfig) -> Path:
    out = Path(cfg.training.output_dir)
    return out.parent if out.name == "ablation" else out


def _checkpoint_complete(run_dir: Path, epochs: int) -> bool:
    history = run_dir / "history.json"
    ckpt = run_dir / "last.pt"
    if not history.is_file() or not ckpt.is_file():
        return False
    try:
        blob = json.loads(history.read_text(encoding="utf-8"))
    except json.JSONDecodeError:
        return False
    return int(blob.get("epochs", 0)) >= int(epochs)


def _slice_eval(
    payload: dict[str, Any],
    report_horizons: Sequence[int],
) -> dict[str, Any]:
    index = {int(h): i for i, h in enumerate(payload["horizons"])}
    sliced = {
        "horizons": [],
        "rollout_mse": [],
        "stiffness_probe_acc": [],
        "contact_probe_acc": [],
        "n_train": payload.get("n_train"),
        "n_val": payload.get("n_val"),
        "chance_stiffness": payload.get("chance_stiffness"),
        "chance_contact": payload.get("chance_contact"),
        "k_max": payload.get("k_max"),
    }
    for horizon in report_horizons:
        if int(horizon) not in index:
            continue
        i = index[int(horizon)]
        sliced["horizons"].append(int(horizon))
        sliced["rollout_mse"].append(float(payload["rollout_mse"][i]))
        sliced["stiffness_probe_acc"].append(float(payload["stiffness_probe_acc"][i]))
        sliced["contact_probe_acc"].append(float(payload["contact_probe_acc"][i]))
    if not sliced["horizons"]:
        raise ValueError(
            f"evaluate_model returned horizons {payload.get('horizons')} "
            f"which do not overlap report horizons {list(report_horizons)}."
        )
    return sliced


def _eval_rows(
    variant: AblationVariant,
    seed: int,
    payload: dict[str, Any],
    *,
    ema_momentum: float,
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for i, horizon in enumerate(payload["horizons"]):
        rows.append(
            {
                "variant": variant.key,
                "variant_label": variant.label,
                "loss_type": variant.loss_type,
                "condition_on_action": variant.condition_on_action,
                "ema_momentum": ema_momentum,
                "seed": int(seed),
                "horizon": int(horizon),
                "rollout_mse": float(payload["rollout_mse"][i]),
                "stiffness_probe_acc": float(payload["stiffness_probe_acc"][i]),
                "contact_probe_acc": float(payload["contact_probe_acc"][i]),
                "n_train": payload.get("n_train"),
                "n_val": payload.get("n_val"),
            }
        )
    return rows


def write_multiseed_csv(rows: Sequence[dict[str, Any]], path: Path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "variant",
        "variant_label",
        "loss_type",
        "condition_on_action",
        "ema_momentum",
        "seed",
        "horizon",
        "rollout_mse",
        "stiffness_probe_acc",
        "contact_probe_acc",
        "n_train",
        "n_val",
    ]
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(list(rows))
    LOGGER.info("Wrote %s (%d rows)", path, len(rows))
    return path


def write_ablation_summary_csv(summary: dict[str, Any], path: Path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "variant",
        "variant_label",
        "loss_type",
        "condition_on_action",
        "ema_momentum",
        "horizon",
        "n_seeds",
        "n_val",
        "rollout_mse_mean",
        "rollout_mse_std",
        "stiffness_probe_acc_mean",
        "stiffness_probe_acc_std",
        "contact_probe_acc_mean",
        "contact_probe_acc_std",
    ]
    rows: list[dict[str, Any]] = []
    for key, payload in summary.get("variants", {}).items():
        for horizon_key, stats in payload.get("by_horizon", {}).items():
            rows.append(
                {
                    "variant": key,
                    "variant_label": payload.get("label", key),
                    "loss_type": payload.get("loss_type"),
                    "condition_on_action": payload.get("condition_on_action"),
                    "ema_momentum": payload.get("ema_momentum"),
                    "horizon": int(horizon_key),
                    "n_seeds": summary.get("n_seeds"),
                    "n_val": summary.get("n_val"),
                    **stats,
                }
            )
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    LOGGER.info("Wrote %s (%d rows)", path, len(rows))
    return path


def aggregate_seed_metrics(
    rows: Sequence[dict[str, Any]],
    *,
    variants: Sequence[AblationVariant] | None = None,
    seeds: Sequence[int] | None = None,
    horizons: Sequence[int] | None = None,
) -> dict[str, Any]:
    """Collapse per-(variant, seed, horizon) rows into mean ± sample std."""
    grouped: dict[tuple[str, int], dict[str, list[float]]] = defaultdict(
        lambda: {
            "rollout_mse": [],
            "stiffness_probe_acc": [],
            "contact_probe_acc": [],
            "seeds": [],
            "n_val": [],
        }
    )
    meta: dict[str, dict[str, Any]] = {}
    for row in rows:
        key = str(row["variant"])
        horizon = int(row["horizon"])
        bucket = grouped[(key, horizon)]
        bucket["rollout_mse"].append(float(row["rollout_mse"]))
        bucket["stiffness_probe_acc"].append(float(row["stiffness_probe_acc"]))
        bucket["contact_probe_acc"].append(float(row["contact_probe_acc"]))
        bucket["seeds"].append(int(row["seed"]))
        if row.get("n_val") is not None:
            bucket["n_val"].append(int(row["n_val"]))
        meta[key] = {
            "label": row.get("variant_label", key),
            "loss_type": row.get("loss_type"),
            "condition_on_action": row.get("condition_on_action"),
            "ema_momentum": row.get("ema_momentum"),
        }
    lookup = {item.key: item for item in (variants or ())}
    order: list[str] = []
    for item in variants or ():
        if item.key in meta and item.key not in order:
            order.append(item.key)
    for key in meta:
        if key not in order:
            order.append(key)
    if horizons is None:
        horizon_set = sorted({h for _, h in grouped})
    else:
        horizon_set = [int(h) for h in horizons]
    variants_out: dict[str, Any] = {}
    n_val = None
    for key in order:
        item = lookup.get(key)
        info = meta.get(key, {})
        by_horizon: dict[str, Any] = {}
        for horizon in horizon_set:
            bucket = grouped.get((key, int(horizon)))
            if bucket is None or not bucket["rollout_mse"]:
                continue
            mse_mean, mse_std = mean_std(bucket["rollout_mse"])
            stiff_mean, stiff_std = mean_std(bucket["stiffness_probe_acc"])
            contact_mean, contact_std = mean_std(bucket["contact_probe_acc"])
            if bucket["n_val"]:
                n_val = int(bucket["n_val"][-1])
            by_horizon[str(int(horizon))] = {
                "rollout_mse_mean": mse_mean,
                "rollout_mse_std": mse_std,
                "stiffness_probe_acc_mean": stiff_mean,
                "stiffness_probe_acc_std": stiff_std,
                "contact_probe_acc_mean": contact_mean,
                "contact_probe_acc_std": contact_std,
                "n_seeds": len(bucket["rollout_mse"]),
                "seeds": bucket["seeds"],
            }
        variants_out[key] = {
            "label": item.label if item is not None else info.get("label", key),
            "loss_type": item.loss_type if item is not None else info.get("loss_type"),
            "condition_on_action": (
                item.condition_on_action if item is not None else info.get("condition_on_action")
            ),
            "ema_momentum": (
                item.ema_momentum if item is not None and item.ema_momentum is not None
                else info.get("ema_momentum")
            ),
            "by_horizon": by_horizon,
        }
    seed_list = list(seeds) if seeds is not None else sorted({int(r["seed"]) for r in rows})
    return {
        "seeds": [int(s) for s in seed_list],
        "n_seeds": len(seed_list),
        "horizons": [int(h) for h in horizon_set],
        "n_val": n_val,
        "variants": variants_out,
    }


def _legacy_rows_from_summary(summary: dict[str, Any]) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for key, payload in summary.get("variants", {}).items():
        for horizon_key, stats in payload.get("by_horizon", {}).items():
            rows.append(
                {
                    "variant": key,
                    "variant_label": payload.get("label", key),
                    "loss_type": payload.get("loss_type"),
                    "horizon": int(horizon_key),
                    "mse": stats["rollout_mse_mean"],
                    "cosine_similarity": float("nan"),
                    "n_val": summary.get("n_val"),
                }
            )
    return rows


def _persist_multiseed(
    rows: Sequence[dict[str, Any]],
    *,
    variants: Sequence[AblationVariant],
    seeds: Sequence[int],
    horizons: Sequence[int],
    output_root: Path,
    extra: dict[str, Any] | None = None,
) -> dict[str, Any]:
    summary = aggregate_seed_metrics(rows, variants=variants, seeds=seeds, horizons=horizons)
    if extra:
        summary.update(extra)
    json_path = output_root / "ablation_multiseed.json"
    json_path.write_text(json.dumps(summary, indent=2), encoding="utf-8")
    csv_path = write_multiseed_csv(rows, output_root / "ablation_multiseed.csv")
    summary_csv = write_ablation_summary_csv(summary, output_root / "ablation_summary.csv")
    legacy = _legacy_rows_from_summary(summary)
    if legacy:
        write_ablation_csv(legacy, output_root / "ablation_results.csv")
    plot_path = plot_multiseed_drift(summary, output_root / "ablation_drift.png", variants=variants)
    LOGGER.info("Updated multi-seed artifacts  json=%s  csv=%s  plot=%s", json_path, csv_path, plot_path)
    return {
        "summary": summary,
        "json": str(json_path),
        "csv": str(csv_path),
        "summary_csv": str(summary_csv),
        "plot": str(plot_path),
    }


def _evaluate_variant(
    model: Any,
    dataset: Any,
    device: torch.device,
    report_horizons: Sequence[int],
    probe_epochs: int,
) -> dict[str, Any]:
    k_max = max(int(k) for k in report_horizons)
    payload = evaluate_model(
        model,
        dataset,
        device,
        max_horizon=k_max,
        probe_epochs=probe_epochs,
    )
    return _slice_eval(payload, report_horizons)


def run_multiseed_ablation(
    cfg: ExperimentConfig,
    *,
    seeds: Sequence[int] = ABLATION_SEEDS,
    variants: Sequence[AblationVariant] | None = None,
    report_horizons: Sequence[int] = REPORT_HORIZONS,
    probe_epochs: int = 80,
    skip_completed: bool = True,
) -> dict[str, Any]:
    """Train each ablation on the shared dataset across seeds; write mean ± std."""
    variants = tuple(study_variants() if variants is None else variants)
    seeds = tuple(int(s) for s in seeds)
    report_horizons = tuple(int(k) for k in report_horizons)
    output_root = _output_root(cfg)
    ablation_root = Path(cfg.training.output_dir)
    if ablation_root.name != "ablation":
        ablation_root = Path(cfg.training.output_dir) / "ablation"
        cfg = replace(cfg, training=replace(cfg.training, output_dir=str(ablation_root)))
    dataset = build_dataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    LOGGER.info(
        "Multi-seed ablation  source=%s  episodes=%d  T=%d  train/val=(%d, %d)  "
        "epochs=%d  seeds=%s  variants=%s  horizons=%s",
        cfg.data.dataset_path or "synthetic",
        dataset.n_episodes,
        int(dataset.observations.shape[1]),
        n_train,
        n_val,
        cfg.training.epochs,
        list(seeds),
        [v.key for v in variants],
        list(report_horizons),
    )
    device = cfg.training.resolve_device()
    rows: list[dict[str, Any]] = []
    evals: dict[tuple[str, int], dict[str, Any]] = {}
    training: dict[str, Any] = {}

    for seed in seeds:
        seed_everything(seed)
        for variant in variants:
            tau = (
                float(cfg.model.ema_momentum)
                if variant.ema_momentum is None
                else float(variant.ema_momentum)
            )
            run_cfg = apply_variant(cfg, variant, seed=seed)
            run_cfg = replace(
                run_cfg,
                training=replace(run_cfg.training, output_dir=str(ablation_root / f"seed{seed}")),
            )
            run_dir = Path(run_cfg.training.output_dir) / variant.key
            eval_path = run_dir / "eval.json"

            if _is_default_ema_control(variant):
                reused = None
                source_meta = training.get("full_vicreg", {}).get(str(seed), {})
                if skip_completed and eval_path.is_file():
                    reused = json.loads(eval_path.read_text(encoding="utf-8"))
                elif ("full_vicreg", seed) in evals:
                    reused = dict(evals[("full_vicreg", seed)])
                    run_dir.mkdir(parents=True, exist_ok=True)
                    eval_path.write_text(json.dumps(reused, indent=2), encoding="utf-8")
                if reused is not None:
                    LOGGER.info(
                        "Reusing full_vicreg seed=%d for %s (ema_momentum=%s)",
                        seed,
                        variant.key,
                        tau,
                    )
                    evals[(variant.key, seed)] = reused
                    rows.extend(_eval_rows(variant, seed, reused, ema_momentum=tau))
                    training.setdefault(variant.key, {})[str(seed)] = {
                        "reused_from": "full_vicreg",
                        "checkpoint": source_meta.get("checkpoint"),
                    }
                    _persist_multiseed(
                        rows,
                        variants=variants,
                        seeds=seeds,
                        horizons=report_horizons,
                        output_root=output_root,
                        extra={
                            "dataset_path": cfg.data.dataset_path,
                            "epochs": cfg.training.epochs,
                            "training": training,
                        },
                    )
                    continue

            if skip_completed and eval_path.is_file() and _checkpoint_complete(run_dir, cfg.training.epochs):
                LOGGER.info("Skipping completed %s seed=%d  (%s)", variant.key, seed, run_dir)
                sliced = json.loads(eval_path.read_text(encoding="utf-8"))
            else:
                if skip_completed and _checkpoint_complete(run_dir, cfg.training.epochs):
                    LOGGER.info("Evaluating cached checkpoint %s seed=%d", variant.key, seed)
                    model, _ = load_model_from_checkpoint(run_dir / "last.pt", device)
                    seconds = None
                    checkpoint = str(run_dir / "last.pt")
                else:
                    LOGGER.info(
                        "Training %s seed=%d  loss=%s  action=%s  ema=%s  epochs=%d",
                        variant.key,
                        seed,
                        variant.loss_type,
                        variant.condition_on_action,
                        tau,
                        run_cfg.training.epochs,
                    )
                    trainer = ACJEPATrainer(run_cfg, run_name=variant.key, dataset=dataset)
                    summary = trainer.fit()
                    model = trainer.model
                    seconds = summary.get("seconds")
                    checkpoint = summary.get("checkpoint")
                sliced = _evaluate_variant(
                    model, dataset, device, report_horizons, probe_epochs
                )
                run_dir.mkdir(parents=True, exist_ok=True)
                eval_path.write_text(json.dumps(sliced, indent=2), encoding="utf-8")
                training.setdefault(variant.key, {})[str(seed)] = {
                    "checkpoint": checkpoint,
                    "seconds": seconds,
                }
                del model
                if device.type == "mps" and hasattr(torch, "mps"):
                    torch.mps.empty_cache()
                elif device.type == "cuda":
                    torch.cuda.empty_cache()

            evals[(variant.key, seed)] = sliced
            rows.extend(_eval_rows(variant, seed, sliced, ema_momentum=tau))
            _persist_multiseed(
                rows,
                variants=variants,
                seeds=seeds,
                horizons=report_horizons,
                output_root=output_root,
                extra={
                    "dataset_path": cfg.data.dataset_path,
                    "epochs": cfg.training.epochs,
                    "training": training,
                },
            )

    persisted = _persist_multiseed(
        rows,
        variants=variants,
        seeds=seeds,
        horizons=report_horizons,
        output_root=output_root,
        extra={
            "dataset_path": cfg.data.dataset_path,
            "epochs": cfg.training.epochs,
            "training": training,
        },
    )
    report = {
        "variants": {v.key: v.label for v in variants},
        "seeds": list(seeds),
        "horizons": list(report_horizons),
        "n_val": n_val,
        "training": training,
        **persisted,
    }
    (output_root / "ablation_report.json").write_text(
        json.dumps(
            {
                "variants": report["variants"],
                "seeds": report["seeds"],
                "horizons": report["horizons"],
                "n_val": n_val,
                "training": training,
                "csv": persisted["csv"],
                "json": persisted["json"],
            },
            indent=2,
        ),
        encoding="utf-8",
    )
    return report


def _parse_int_tuple(text: str) -> tuple[int, ...]:
    return tuple(int(part.strip()) for part in text.split(",") if part.strip())


def _parse_float_tuple(text: str) -> tuple[float, ...]:
    return tuple(float(part.strip()) for part in text.split(",") if part.strip())


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="AC-JEPA automated ablation + long-horizon drift.")
    parser.add_argument(
        "--scale",
        choices=("smoke", "workshop"),
        default="workshop",
        help="smoke: dummy lattice, few epochs. workshop: Prompt-2 config + physics dump, ≥3 seeds.",
    )
    parser.add_argument(
        "--epochs",
        type=int,
        default=None,
        help="Override training.epochs. Smoke defaults to 3; workshop keeps the YAML schedule (200).",
    )
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument("--csv", default=None, help="Smoke-scale CSV path.")
    parser.add_argument("--plot", default=None, help="Smoke-scale drift plot path.")
    parser.add_argument("--device", default="auto")
    parser.add_argument("--dataset_path", "--dataset-path", dest="dataset_path", default=None)
    parser.add_argument("--num-workers", type=int, default=None)
    parser.add_argument(
        "--horizons",
        default=None,
        help="Smoke-scale drift horizons (default 1,2,5,10,20).",
    )
    parser.add_argument(
        "--seeds",
        default="42,43,44",
        help="Workshop-scale RNG seeds (default 42,43,44).",
    )
    parser.add_argument(
        "--variants",
        default=None,
        help="Comma-separated variant keys (e.g. full_vicreg,variant_b_mse). Default: all.",
    )
    parser.add_argument(
        "--report-horizons",
        default="1,5,10",
        help="Horizons written to the multi-seed table (physics dump T=16 cannot do k=20).",
    )
    parser.add_argument("--probe-epochs", type=int, default=80)
    parser.add_argument(
        "--ema-sweep",
        default="",
        help="Comma-separated EMA momenta to add as extra variants. Empty disables the sweep.",
    )
    parser.add_argument(
        "--no-skip-completed",
        action="store_true",
        help="Retrain even when a finished last.pt + history.json already exist.",
    )
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    if args.scale == "smoke":
        horizons = _parse_int_tuple(args.horizons or "1,2,5,10,20")
        cfg = build_ablation_config(
            epochs=args.epochs if args.epochs is not None else 3,
            output_dir=args.output_dir,
            max_horizon=max(horizons) if horizons else 20,
        )
        cfg.training.device = args.device
        if args.dataset_path:
            cfg = apply_dataset_path(cfg, args.dataset_path, args.num_workers)
            cfg.training.device = args.device
        csv_path = Path(args.csv) if args.csv else Path(args.output_dir) / "ablation_results.csv"
        plot_path = Path(args.plot) if args.plot else Path(args.output_dir) / "ablation_drift.png"
        report = run_ablation_suite(
            cfg,
            horizons=horizons,
            csv_path=csv_path,
            plot_path=plot_path,
        )
        LOGGER.info("Ablation complete  csv=%s  plot=%s", report["csv"], report["plot"])
        return report

    cfg = build_workshop_ablation_config(
        output_dir=args.output_dir,
        dataset_path=args.dataset_path,
    )
    cfg.training.device = args.device
    if args.epochs is not None:
        cfg = replace(cfg, training=replace(cfg.training, epochs=int(args.epochs)))
        cfg.training.device = args.device
    if args.dataset_path:
        cfg = apply_dataset_path(cfg, args.dataset_path, args.num_workers)
        cfg.training.device = args.device
    if args.num_workers is not None:
        cfg.training.num_workers = int(args.num_workers)
    seeds = _parse_int_tuple(args.seeds)
    ema_momenta = _parse_float_tuple(args.ema_sweep)
    report_horizons = _parse_int_tuple(args.report_horizons)
    variants = study_variants(
        include_ema_sweep=bool(ema_momenta),
        ema_momenta=ema_momenta,
    )
    if args.variants:
        wanted = {part.strip() for part in args.variants.split(",") if part.strip()}
        variants = tuple(item for item in variants if item.key in wanted)
        if not variants:
            raise ValueError(f"No variants matched --variants={args.variants!r}.")
    report = run_multiseed_ablation(
        cfg,
        seeds=seeds,
        variants=variants,
        report_horizons=report_horizons,
        probe_epochs=args.probe_epochs,
        skip_completed=not args.no_skip_completed,
    )
    LOGGER.info(
        "Multi-seed ablation complete  json=%s  csv=%s",
        report["json"],
        report["csv"],
    )
    return report


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/baselines.py <==
"""Within-simulator external baselines vs AC-JEPA.

Trains every method on one frozen mass-spring split and scores them with
:func:`src.eval.evaluate_model` at horizons ``k = 1..10``.

Methods
-------
* AC-JEPA (VICReg / no-cov / MSE / pixel AE) — existing in-repo family.
* No-action predictor — ``g(z_t)`` with ``ModelConfig.condition_on_action=False``.
* Particle GNN — GNS/DPI-Net-style message passing on ``_edge_list``.

This is **not** a comparison against PhysWorld or PhysTwin on captured video.
Those systems use real observations and MPM-optimized digital twins; we only
compare world-model families inside the same synthetic lattice simulator.

Run::

    python src/baselines.py
    python src/baselines.py --epochs 8 --n-episodes 160
"""

from __future__ import annotations

import argparse
import csv
import json
import logging
import sys
from dataclasses import dataclass, replace
from pathlib import Path
from typing import Any

import torch

if __package__:
    from .config import ExperimentConfig, seed_everything
    from .dataset import DeformableObjectDataset, _edge_list
    from .eval import evaluate_model
    from .train import ACJEPATrainer, build_smoke_config
else:
    _ROOT = Path(__file__).resolve().parent.parent
    if str(_ROOT) not in sys.path:
        sys.path.insert(0, str(_ROOT))
    from src.config import ExperimentConfig, seed_everything
    from src.dataset import DeformableObjectDataset, _edge_list
    from src.eval import evaluate_model
    from src.train import ACJEPATrainer, build_smoke_config

LOGGER = logging.getLogger("ac_jepa.baselines")

COMPARISON_HORIZONS: tuple[int, ...] = tuple(range(1, 11))

README_TEXT = """# Within-simulator baseline comparison

This table compares world-model families **inside the same mass-spring
lattice simulator** (the in-process `DataConfig.n_grid` particles and
`_edge_list` spring connectivity in `src/dataset.py`).

## What is being compared

| method | family | dynamics |
| --- | --- | --- |
| `ac_jepa_vicreg` | AC-JEPA | action-conditioned latent predictor + VICReg |
| `ac_jepa_no_cov` | AC-JEPA ablation | VICReg without covariance |
| `ac_jepa_mse` | AC-JEPA ablation | latent MSE only |
| `pixel_ae` | pixel autoencoder | decode `Predictor(z_t, a_t)` in image space |
| `no_action` | AC-JEPA ablation | predictor sees `z_t` only (`condition_on_action=False`) |
| `particle_gnn` | GNS / DPI-Net family | message passing on `_edge_list`, next-position MSE |

All rows use the **same held-out episodes**, the **same** `evaluate_model`
metrics (`rollout_mse`, `stiffness_probe_acc`, `contact_probe_acc`), and
horizons `k = 1 … 10`.

The particle GNN is scored in its pooled graph-readout space (not the ViT
latent). Magnitudes of `rollout_mse` are therefore **not** interchangeable
across methods; ranking within a method over horizon, and probe accuracies
across methods, are the fair columns.

## Domain gap (limitation)

Do **not** read this table as state-of-the-art vs [PhysWorld](https://physworld.github.io/)
or PhysTwin. Those systems:

* train / evaluate on **real captured video** of deformable objects, and
* couple a learned model to an **MPM-optimized digital twin**.

Our GNN sees privileged particle states from a synthetic Hookean lattice.
That is a different data regime. This file is a *within-simulator* sanity
check that AC-JEPA is compared against an established particle-graph
baseline family, not a claim of outperforming those papers on their
captures.
"""


@dataclass(frozen=True)
class BaselineSpec:
    key: str
    label: str
    loss_type: str
    condition_on_action: bool = True


BASELINES: tuple[BaselineSpec, ...] = (
    BaselineSpec("ac_jepa_vicreg", "AC-JEPA (VICReg)", "vicreg"),
    BaselineSpec("ac_jepa_no_cov", "AC-JEPA (no covariance)", "vicreg_no_cov"),
    BaselineSpec("ac_jepa_mse", "AC-JEPA (MSE-only)", "mse"),
    BaselineSpec("pixel_ae", "Pixel autoencoder", "pixel_ae"),
    BaselineSpec("no_action", "No action conditioning", "vicreg", condition_on_action=False),
    BaselineSpec("particle_gnn", "Particle GNN (GNS/DPI-Net family)", "gnn"),
)


def build_baseline_config(
    *,
    epochs: int = 8,
    n_episodes: int = 160,
    output_dir: str = "outputs",
    device: str = "cpu",
) -> ExperimentConfig:
    """Shared mass-spring split long enough for ``k=10`` rollouts."""
    cfg = build_smoke_config(epochs=epochs, output_dir=output_dir)
    data = replace(
        cfg.data,
        n_episodes=n_episodes,
        episode_length=12,
        n_grid=8,
        val_fraction=0.25,
        normalize_actions=False,
        augment=False,
        pin_memory=False,
        n_stiffness_classes=3,
        seed=0,
    )
    model = replace(cfg.model, action_dim=data.action_dim, img_size=data.img_size)
    training = replace(
        cfg.training,
        epochs=epochs,
        batch_size=32,
        device=device,
        amp=False,
        num_workers=0,
        warmup_epochs=min(1, max(epochs - 1, 0)),
        output_dir=str(Path(output_dir) / "baselines"),
        log_interval=50,
        ckpt_interval=max(epochs, 1),
    )
    return ExperimentConfig(model=model, training=training, data=data)


def _spec_config(cfg: ExperimentConfig, spec: BaselineSpec) -> ExperimentConfig:
    return replace(
        cfg,
        training=replace(cfg.training, loss_type=spec.loss_type),  # type: ignore[arg-type]
        model=replace(cfg.model, condition_on_action=spec.condition_on_action),
    )


def write_comparison_csv(rows: list[dict[str, Any]], path: Path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    fieldnames = [
        "method",
        "method_label",
        "horizon",
        "rollout_mse",
        "stiffness_probe_acc",
        "contact_probe_acc",
        "stiffness_probe_train_acc",
        "contact_probe_train_acc",
        "n_train",
        "n_val",
        "chance_stiffness",
        "chance_contact",
    ]
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)
    return path


def write_readme(path: Path) -> Path:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(README_TEXT, encoding="utf-8")
    return path


def run_baseline_comparison(
    cfg: ExperimentConfig,
    *,
    csv_path: Path,
    readme_path: Path,
    max_horizon: int = 10,
    probe_epochs: int = 40,
) -> dict[str, Any]:
    seed_everything(cfg.training.seed)
    dataset = DeformableObjectDataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    LOGGER.info(
        "Shared split  episodes=%d  train/val=(%d, %d)  n_grid=%d  edges=%d",
        dataset.n_episodes,
        n_train,
        n_val,
        cfg.data.n_grid,
        int(_edge_list(cfg.data.n_grid, cfg.data.spatial_dims).shape[0]),
    )
    if dataset.positions is None:
        raise RuntimeError("Baseline comparison requires stored particle trajectories.")
    device = cfg.training.resolve_device()
    rows: list[dict[str, Any]] = []
    payloads: dict[str, Any] = {}
    for spec in BASELINES:
        run_cfg = _spec_config(cfg, spec)
        LOGGER.info("Training %s  loss=%s  action=%s", spec.key, spec.loss_type, spec.condition_on_action)
        trainer = ACJEPATrainer(run_cfg, run_name=spec.key, dataset=dataset)
        trainer.fit()
        model = trainer.model.to(device)
        model.eval()
        payload = evaluate_model(
            model,
            dataset,
            device,
            max_horizon=max_horizon,
            probe_epochs=probe_epochs,
            batch_size=8,
        )
        payloads[spec.key] = {
            key: payload[key]
            for key in (
                "horizons",
                "rollout_mse",
                "stiffness_probe_acc",
                "contact_probe_acc",
                "n_train",
                "n_val",
                "chance_stiffness",
                "chance_contact",
            )
        }
        for i, horizon in enumerate(payload["horizons"]):
            rows.append(
                {
                    "method": spec.key,
                    "method_label": spec.label,
                    "horizon": int(horizon),
                    "rollout_mse": payload["rollout_mse"][i],
                    "stiffness_probe_acc": payload["stiffness_probe_acc"][i],
                    "contact_probe_acc": payload["contact_probe_acc"][i],
                    "stiffness_probe_train_acc": payload["stiffness_probe_train_acc"][i],
                    "contact_probe_train_acc": payload["contact_probe_train_acc"][i],
                    "n_train": payload["n_train"],
                    "n_val": payload["n_val"],
                    "chance_stiffness": payload["chance_stiffness"],
                    "chance_contact": payload["chance_contact"],
                }
            )
    csv_out = write_comparison_csv(rows, csv_path)
    readme_out = write_readme(readme_path)
    report = {
        "n_train": n_train,
        "n_val": n_val,
        "n_grid": cfg.data.n_grid,
        "epochs": cfg.training.epochs,
        "device": str(device),
        "csv": str(csv_out),
        "readme": str(readme_out),
        "models": payloads,
        "domain_gap": (
            "Within-simulator only. Not a PhysWorld/PhysTwin comparison on captured video."
        ),
    }
    (csv_path.parent / "baseline_comparison.json").write_text(
        json.dumps(report, indent=2), encoding="utf-8"
    )
    LOGGER.info("Wrote %s and %s", csv_out, readme_out)
    return report


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Within-simulator AC-JEPA vs GNN / no-action baselines.")
    parser.add_argument("--epochs", type=int, default=8)
    parser.add_argument("--n-episodes", type=int, default=160)
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument("--device", default="cpu")
    parser.add_argument("--csv", default=None)
    parser.add_argument("--readme", default=None)
    parser.add_argument("--probe-epochs", type=int, default=40)
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    cfg = build_baseline_config(
        epochs=args.epochs,
        n_episodes=args.n_episodes,
        output_dir=args.output_dir,
        device=args.device,
    )
    csv_path = Path(args.csv) if args.csv else Path(args.output_dir) / "baseline_comparison.csv"
    readme_path = Path(args.readme) if args.readme else Path(args.output_dir) / "baseline_comparison.md"
    return run_baseline_comparison(
        cfg,
        csv_path=csv_path,
        readme_path=readme_path,
        probe_epochs=args.probe_epochs,
    )


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/config.py <==
"""Dataclass configurations for Action-Conditioned JEPA (AC-JEPA).

The three primary configs (`ModelConfig`, `TrainingConfig`, `DataConfig`)
are grouped by `ExperimentConfig` so a training entrypoint can construct,
validate, and serialize a full run with a single object.
"""

from __future__ import annotations

from dataclasses import asdict, dataclass, field, replace
from pathlib import Path
from typing import Any, Literal
import json

import torch


@dataclass
class ModelConfig:
    """Architecture hyperparameters for the AC-JEPA latent world model.

    The online encoder maps observation frames ``x_t`` to a latent state.
    An action-conditioned predictor maps ``(z_t, a_t)`` to a forecast
    ``ẑ_{t+1}``. A target encoder (EMA copy of the online encoder) produces
    the regression target from ``x_{t+1}``.

    Attributes:
        in_channels: Observation tensor channel count ``C``.
        img_size: Square spatial resolution ``H = W`` of encoded frames.
        patch_size: ViT patch size. Must divide ``img_size``.
        embed_dim: Token / latent embedding width after the encoder stem.
        encoder_depth: Number of transformer (or residual) blocks in the encoder.
        encoder_num_heads: Self-attention heads in the encoder.
        mlp_ratio: MLP expansion ratio inside encoder / predictor blocks.
        action_dim: Dimensionality ``A_dim`` of the action vector ``a_t``.
        action_embed_dim: Hidden size of the action MLP before fusion.
        predictor_embed_dim: Internal width of the dynamics predictor.
        predictor_depth: Number of predictor blocks.
        predictor_num_heads: Self-attention heads in the predictor.
        latent_dim: Optional projection size for the JEPA latent (``0`` keeps
            ``embed_dim``).
        ema_momentum: EMA coefficient for the target encoder (closer to 1
            updates more slowly).
        dropout: Dropout on embeddings and attention.
        drop_path: Stochastic-depth rate in encoder blocks.
        backbone: Encoder family. ``"vit"`` is the default JEPA backbone;
            ``"cnn"`` is a lightweight convolutional alternative.
        fuse_mode: How actions enter the predictor (additive token, FiLM, or
            concatenated to the CLS / pooled state).
        condition_on_action: If ``False``, the predictor maps ``z_t`` alone
            (no-action ablation). Isolates the contribution of ``fuse_mode``.
    """

    in_channels: int = 3
    img_size: int = 64
    patch_size: int = 8
    embed_dim: int = 256
    encoder_depth: int = 6
    encoder_num_heads: int = 8
    mlp_ratio: float = 4.0
    action_dim: int = 4
    action_embed_dim: int = 128
    predictor_embed_dim: int = 256
    predictor_depth: int = 4
    predictor_num_heads: int = 8
    latent_dim: int = 0
    ema_momentum: float = 0.996
    dropout: float = 0.0
    drop_path: float = 0.1
    backbone: Literal["vit", "cnn"] = "vit"
    fuse_mode: Literal["token", "film", "concat"] = "concat"
    condition_on_action: bool = True

    def __post_init__(self) -> None:
        if self.img_size <= 0 or self.patch_size <= 0:
            raise ValueError("img_size and patch_size must be positive.")
        if self.img_size % self.patch_size != 0:
            raise ValueError(
                f"img_size={self.img_size} must be divisible by "
                f"patch_size={self.patch_size}."
            )
        if self.embed_dim % self.encoder_num_heads != 0:
            raise ValueError("embed_dim must be divisible by encoder_num_heads.")
        if self.predictor_embed_dim % self.predictor_num_heads != 0:
            raise ValueError(
                "predictor_embed_dim must be divisible by predictor_num_heads."
            )
        if not (0.0 <= self.ema_momentum <= 1.0):
            raise ValueError("ema_momentum must lie in [0, 1].")
        if self.in_channels < 1:
            raise ValueError("in_channels must be >= 1.")
        if self.action_dim < 1:
            raise ValueError("action_dim must be >= 1.")

    @property
    def num_patches(self) -> int:
        """Number of non-overlapping patches along one spatial axis, squared."""
        axis = self.img_size // self.patch_size
        return axis * axis

    @property
    def effective_latent_dim(self) -> int:
        return self.embed_dim if self.latent_dim <= 0 else self.latent_dim


@dataclass
class TrainingConfig:
    """Optimization, loss, and runtime hyperparameters for AC-JEPA training.

    Attributes:
        batch_size: Transitions per optimization step.
        epochs: Full passes over the training split.
        lr: Peak AdamW learning rate (after warmup).
        min_lr: Cosine-schedule floor.
        weight_decay: AdamW decoupled weight decay.
        warmup_epochs: Linear warmup length. The stock default is 10 epochs
            on a 100-epoch schedule (10%). When ``epochs >= 200`` and this
            field is left at 10, it is rescaled by ``warmup_ratio``.
        warmup_ratio: Fraction of ``epochs`` used as warmup on long schedules.
        grad_clip: Global-norm clip. ``0`` disables clipping.
        beta1: AdamW first-moment coefficient.
        beta2: AdamW second-moment coefficient.
        loss_type: Latent prediction loss. ``vicreg`` is the AC-JEPA default;
            ``vicreg_no_cov`` drops the covariance term; ``mse`` is invariance
            only; ``pixel_ae`` trains a pixel-space autoencoder baseline;
            ``gnn`` trains the particle-graph (GNS/DPI-Net family) baseline.
        vicreg_sim_coeff: VICReg invariance (prediction error) weight.
        vicreg_std_coeff: VICReg variance hinge weight.
        vicreg_cov_coeff: VICReg off-diagonal covariance weight.
        amp: Enable automatic mixed precision on CUDA / MPS.
        seed: Global RNG seed for numpy, torch, and dataset generation.
        num_workers: ``DataLoader`` worker processes.
        log_interval: Steps between scalar logs.
        ckpt_interval: Epochs between checkpoint writes.
        output_dir: Run directory for logs and checkpoints.
        device: ``"auto"`` selects CUDA, then MPS, then CPU.
        ema_sync_every: Optimizer steps between target-encoder EMA updates.
    """

    batch_size: int = 32
    epochs: int = 100
    lr: float = 1e-4
    min_lr: float = 1e-6
    weight_decay: float = 0.05
    warmup_epochs: int = 10
    warmup_ratio: float = 0.1
    grad_clip: float = 1.0
    beta1: float = 0.9
    beta2: float = 0.999
    loss_type: Literal["smooth_l1", "mse", "cosine", "vicreg", "vicreg_no_cov", "pixel_ae", "gnn"] = "vicreg"
    vicreg_sim_coeff: float = 25.0
    vicreg_std_coeff: float = 25.0
    vicreg_cov_coeff: float = 1.0
    amp: bool = True
    seed: int = 42
    num_workers: int = 0
    log_interval: int = 50
    ckpt_interval: int = 10
    output_dir: str = "runs/ac_jepa"
    device: str = "auto"
    ema_sync_every: int = 1

    def __post_init__(self) -> None:
        if self.batch_size < 1:
            raise ValueError("batch_size must be >= 1.")
        if self.epochs < 1:
            raise ValueError("epochs must be >= 1.")
        if self.lr <= 0 or self.min_lr < 0:
            raise ValueError("lr must be > 0 and min_lr must be >= 0.")
        if self.warmup_epochs < 0:
            raise ValueError("warmup_epochs must be >= 0.")
        if not (0.0 <= self.warmup_ratio < 1.0):
            raise ValueError("warmup_ratio must lie in [0, 1).")
        self.warmup_epochs = resolve_warmup_epochs(
            self.epochs, self.warmup_epochs, self.warmup_ratio
        )
        if self.num_workers < 0:
            raise ValueError("num_workers must be >= 0.")

    def resolve_device(self) -> torch.device:
        """Map ``device`` to a concrete ``torch.device``."""
        return resolve_device(self.device)


@dataclass
class DataConfig:
    """Dataset, rendering, and mass-spring physics hyperparameters.

    When ``dataset_path`` is ``None``, :class:`~src.dataset.DeformableObjectDataset`
    synthesizes action-conditioned trajectories from a mass-spring lattice.
    Otherwise it loads pre-computed arrays (``.npz`` or ``.pt``).

    Action layout (minimum ``2 * spatial_dims`` components):

    * 2D: ``[contact_x, contact_y, force_x, force_y]``
    * 3D: ``[contact_x, contact_y, contact_z, force_x, force_y, force_z]``

    Extra trailing action dimensions, if any, are ignored by the simulator
    and reserved for downstream policies (e.g. gripper open/close).

    Attributes:
        dataset_path: Optional path to a trajectory archive. ``None`` synthesizes
            mass-spring rollouts. Otherwise ``DeformablePhysicsDataset`` loads
            HDF5 / NPY / NPZ dumps (Taichi, PlasticineLab, MuJoCo soft-body).
        spatial_dims: Particle-space dimensionality (2 or 3). Observations are
            always rasterized to ``(C, H, W)``.
        img_size: Square frame resolution ``H = W``.
        in_channels: Rendered observation channels (see dataset renderer).
        action_dim: Action vector length ``A_dim``.
        n_episodes: Number of independent simulated rollouts (synthetic mode).
        episode_length: Frames per episode ``T``. Yields ``T - 1`` pairs.
        n_grid: Particles along each spatial axis (``n_grid ** spatial_dims``
            total particles).
        dt: Wall-clock time between consecutive observation frames.
        substeps: Physics sub-steps per observation interval.
        stiffness: Hookean spring stiffness.
        damping: Linear velocity damping in ``[0, 1)``.
        mass: Uniform particle mass.
        gravity: Gravity along the last spatial axis (tabletop 2D uses 0).
        contact_radius: Gaussian radius for distributing an action force.
        action_gain: Multiplier applied to the force components of ``a_t``.
        gaussian_sigma: Renderer splat size in pixels.
        seed: RNG seed for synthetic generation.
        val_fraction: Fraction of episodes held out when ``split='val'``.
        pin_memory: Forwarded to ``DataLoader`` when CUDA is used.
        n_stiffness_classes: Discrete material classes sampled per episode.
            ``1`` keeps a constant spring stiffness; ``>= 2`` enables the
            archival linear-probe stiffness readout.
        chunk_length: Trajectory window ``T`` for physics dumps (frames
            ``x_{t:t+T}``). Capped at the native episode length.
        chunk_stride: Hop between consecutive windows.
        augment: Train-time vision augmentations (shared across a window).
        crop_scale_min: Lower bound on random-crop area fraction. ``1.0``
            disables geometric crop so contact ``(x, y)`` stay in image
            coordinates. Values ``< 1`` crop then warp those two action
            channels with the crop box.
        color_jitter: Strength of brightness / contrast / saturation jitter.
        blur_prob: Probability of a shared Gaussian blur on the window.
        blur_sigma_max: Max Gaussian sigma in pixels.
        normalize_actions: Zero-mean / unit-std actions using train-split stats.
        prefetch_factor: ``DataLoader`` batches prefetched per worker.
    """

    dataset_path: str | None = None
    spatial_dims: int = 2
    img_size: int = 64
    in_channels: int = 3
    action_dim: int = 4
    n_episodes: int = 256
    episode_length: int = 8
    n_grid: int = 8
    dt: float = 0.02
    substeps: int = 4
    stiffness: float = 40.0
    damping: float = 0.12
    mass: float = 1.0
    gravity: float = 0.0
    contact_radius: float = 0.12
    action_gain: float = 8.0
    gaussian_sigma: float = 1.75
    seed: int = 0
    val_fraction: float = 0.1
    pin_memory: bool = True
    n_stiffness_classes: int = 3
    chunk_length: int = 16
    chunk_stride: int = 1
    augment: bool = True
    crop_scale_min: float = 0.75
    color_jitter: float = 0.4
    blur_prob: float = 0.25
    blur_sigma_max: float = 2.0
    normalize_actions: bool = True
    prefetch_factor: int = 2

    def __post_init__(self) -> None:
        if self.spatial_dims not in (2, 3):
            raise ValueError("spatial_dims must be 2 or 3.")
        if self.dataset_path is None:
            min_action = 2 * self.spatial_dims
            if self.action_dim < min_action:
                raise ValueError(
                    f"action_dim={self.action_dim} is too small for spatial_dims="
                    f"{self.spatial_dims}; need at least {min_action} "
                    "(contact position + force)."
                )
        elif self.action_dim < 1:
            raise ValueError("action_dim must be >= 1.")
        if self.img_size < 8:
            raise ValueError("img_size must be >= 8.")
        if self.in_channels < 1:
            raise ValueError("in_channels must be >= 1.")
        if self.n_episodes < 1:
            raise ValueError("n_episodes must be >= 1.")
        if self.episode_length < 2:
            raise ValueError("episode_length must be >= 2 to form (x_t, x_{t+1}) pairs.")
        if self.n_grid < 2:
            raise ValueError("n_grid must be >= 2.")
        if self.substeps < 1:
            raise ValueError("substeps must be >= 1.")
        if self.mass <= 0 or self.stiffness < 0:
            raise ValueError("mass must be > 0 and stiffness must be >= 0.")
        if not (0.0 <= self.damping < 1.0):
            raise ValueError("damping must lie in [0, 1).")
        if not (0.0 <= self.val_fraction < 1.0):
            raise ValueError("val_fraction must lie in [0, 1).")
        if self.n_stiffness_classes < 1:
            raise ValueError("n_stiffness_classes must be >= 1.")
        if self.chunk_length < 2:
            raise ValueError("chunk_length must be >= 2.")
        if self.chunk_stride < 1:
            raise ValueError("chunk_stride must be >= 1.")
        if not (0.0 < self.crop_scale_min <= 1.0):
            raise ValueError("crop_scale_min must lie in (0, 1].")
        if self.color_jitter < 0.0:
            raise ValueError("color_jitter must be >= 0.")
        if not (0.0 <= self.blur_prob <= 1.0):
            raise ValueError("blur_prob must lie in [0, 1].")
        if self.blur_sigma_max <= 0.0:
            raise ValueError("blur_sigma_max must be > 0.")
        if self.prefetch_factor < 2:
            raise ValueError("prefetch_factor must be >= 2 (PyTorch DataLoader requirement).")
        n_particles = self.n_particles
        if n_particles > 4096:
            raise ValueError(
                f"n_grid ** spatial_dims = {n_particles} exceeds 4096; "
                "reduce n_grid for the in-process simulator."
            )

    @property
    def n_particles(self) -> int:
        return int(self.n_grid**self.spatial_dims)

    @property
    def pairs_per_episode(self) -> int:
        return self.episode_length - 1

    @property
    def internal_dt(self) -> float:
        return self.dt / float(self.substeps)


@dataclass
class ExperimentConfig:
    """Bundled model / training / data config for a single AC-JEPA run."""

    model: ModelConfig = field(default_factory=ModelConfig)
    training: TrainingConfig = field(default_factory=TrainingConfig)
    data: DataConfig = field(default_factory=DataConfig)

    def __post_init__(self) -> None:
        validate_experiment(self)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    @classmethod
    def from_dict(cls, payload: dict[str, Any]) -> ExperimentConfig:
        """Construct from a nested dict (e.g. parsed YAML / JSON)."""
        return cls(
            model=ModelConfig(**payload.get("model", {})),
            training=TrainingConfig(**payload.get("training", {})),
            data=DataConfig(**payload.get("data", {})),
        )


def resolve_warmup_epochs(
    epochs: int, warmup_epochs: int, warmup_ratio: float = 0.1
) -> int:
    """Keep a 10% warmup when the schedule is scaled past 100 epochs.

    The dataclass default is ``warmup_epochs=10`` for a 100-epoch run. Long
    workshop schedules (``epochs >= 200``) that still carry that default are
    expanded to ``round(warmup_ratio * epochs)`` so warmup is not left at 10.
    Explicit non-default warmups are preserved, then clamped to ``[0, epochs]``.
    """
    if epochs >= 200 and warmup_epochs == 10:
        warmup_epochs = max(1, int(round(float(warmup_ratio) * epochs)))
    return max(0, min(int(warmup_epochs), int(epochs)))


def workshop_config_path() -> Path:
    """Repo-relative path to the workshop VICReg YAML."""
    return Path(__file__).resolve().parents[1] / "configs" / "workshop_vicreg.yaml"


def _parse_config_file(path: Path) -> dict[str, Any]:
    text = path.read_text(encoding="utf-8")
    suffix = path.suffix.lower()
    if suffix == ".json":
        payload = json.loads(text)
    else:
        try:
            import yaml
        except ImportError as exc:
            raise ImportError(
                "Loading YAML configs requires PyYAML. Install with `pip install pyyaml` "
                "or pass a .json file."
            ) from exc
        payload = yaml.safe_load(text)
    if not isinstance(payload, dict):
        raise ValueError(f"Config {path} must contain a top-level mapping.")
    return payload


def load_experiment_config(path: str | Path) -> ExperimentConfig:
    """Load an :class:`ExperimentConfig` from YAML or JSON."""
    path = Path(path)
    if not path.is_file():
        raise FileNotFoundError(f"Config not found: {path}")
    return ExperimentConfig.from_dict(_parse_config_file(path))


def build_workshop_config(
    *,
    loss_type: str | None = None,
    dataset_path: str | None = None,
) -> ExperimentConfig:
    """Factory for the 200-epoch physics-dump schedule in ``configs/workshop_vicreg.yaml``."""
    cfg = load_experiment_config(workshop_config_path())
    if loss_type is not None:
        cfg.training.loss_type = loss_type  # type: ignore[assignment]
    if dataset_path is not None:
        cfg.data.dataset_path = dataset_path
    return cfg


def resolve_device(device: str = "auto") -> torch.device:
    """Select CUDA, Apple MPS, or CPU.

    Args:
        device: Explicit device string, or ``"auto"`` for a capability check.

    Returns:
        A concrete ``torch.device``.
    """
    if device != "auto":
        return torch.device(device)
    if torch.cuda.is_available():
        return torch.device("cuda")
    mps = getattr(torch.backends, "mps", None)
    if mps is not None and mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


def validate_experiment(cfg: ExperimentConfig) -> None:
    """Raise if model and data configs disagree on tensor shapes."""
    mismatches: list[str] = []
    if cfg.model.in_channels != cfg.data.in_channels:
        mismatches.append(
            f"in_channels: model={cfg.model.in_channels} vs data={cfg.data.in_channels}"
        )
    if cfg.model.img_size != cfg.data.img_size:
        mismatches.append(
            f"img_size: model={cfg.model.img_size} vs data={cfg.data.img_size}"
        )
    if cfg.model.action_dim != cfg.data.action_dim:
        mismatches.append(
            f"action_dim: model={cfg.model.action_dim} vs data={cfg.data.action_dim}"
        )
    if mismatches:
        raise ValueError(
            "ExperimentConfig fields are inconsistent:\n  - " + "\n  - ".join(mismatches)
        )


def seed_everything(seed: int) -> None:
    """Seed numpy (if imported) and torch RNGs for reproducible runs."""
    import random

    import numpy as np

    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)


def with_updates(cfg: ExperimentConfig, **overrides: Any) -> ExperimentConfig:
    """Return a copy of ``cfg`` with selected top-level dataclass replacements."""
    return replace(cfg, **overrides)


==> reproduction/src/dataset.py <==
"""Synthetic and physical-simulation datasets for AC-JEPA.

Each training sample is a transition ``(x_t, a_t, x_{t+1})``:

* ``x_t``     — observation frame, unbatched shape ``(C, H, W)``
* ``a_t``     — action vector, unbatched shape ``(A_dim,)``
* ``x_{t+1}`` — future observation, unbatched shape ``(C, H, W)``

When ``DataConfig.dataset_path`` is ``None``, :class:`DeformableObjectDataset`
synthesizes mass-spring rollouts. Otherwise :class:`DeformablePhysicsDataset`
ingests HDF5 / NPY / NPZ dumps from Taichi, PlasticineLab, or MuJoCo
soft-body environments, chunks them into windows of length ``T``, applies
time-consistent vision augmentations, and z-score-normalizes actions.
"""

from __future__ import annotations

import argparse
import json
import random
import sys
from dataclasses import replace
from pathlib import Path
from typing import Any, Literal, Sequence

import numpy as np
import numpy.typing as npt
import torch
import torch.nn.functional as F
from torch.utils.data import DataLoader, Dataset

import numpy as np
import numpy.typing as npt
import torch
from torch.utils.data import DataLoader, Dataset

if __package__:
    from .config import DataConfig, TrainingConfig
else:
    from config import DataConfig, TrainingConfig

FloatArray = npt.NDArray[np.float32]
IntArray = npt.NDArray[np.int64]
Split = Literal["train", "val", "all"]
Transition = tuple[torch.Tensor, torch.Tensor, torch.Tensor]


def _grid_positions(n_grid: int, spatial_dims: int) -> FloatArray:
    """Build a regular lattice occupying the central 50% of the unit box."""
    axis = np.linspace(0.25, 0.75, n_grid, dtype=np.float32)
    meshes = np.meshgrid(*([axis] * spatial_dims), indexing="ij")
    stacked = np.stack(meshes, axis=-1).reshape(-1, spatial_dims)
    return stacked.astype(np.float32, copy=False)


def _edge_list(n_grid: int, spatial_dims: int) -> IntArray:
    """Structural (axis) and shear (planar diagonal) spring connectivity."""
    edges: list[tuple[int, int]] = []

    def index(coord: tuple[int, ...]) -> int:
        idx = 0
        stride = 1
        for c in reversed(coord):
            idx += c * stride
            stride *= n_grid
        return idx

    def in_bounds(coord: tuple[int, ...]) -> bool:
        return all(0 <= c < n_grid for c in coord)

    axis_offsets: list[tuple[int, ...]]
    shear_offsets: list[tuple[int, ...]]
    if spatial_dims == 2:
        axis_offsets = [(1, 0), (0, 1)]
        shear_offsets = [(1, 1), (1, -1)]
    else:
        axis_offsets = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
        shear_offsets = [
            (1, 1, 0),
            (1, -1, 0),
            (1, 0, 1),
            (1, 0, -1),
            (0, 1, 1),
            (0, 1, -1),
        ]

    ranges = [range(n_grid)] * spatial_dims
    # Cartesian product without itertools to keep the module self-contained.
    coords: list[tuple[int, ...]] = [()]
    for r in ranges:
        coords = [prefix + (v,) for prefix in coords for v in r]

    seen: set[tuple[int, int]] = set()
    for coord in coords:
        i = index(coord)
        for offset in axis_offsets + shear_offsets:
            nbr = tuple(c + o for c, o in zip(coord, offset))
            if not in_bounds(nbr):
                continue
            j = index(nbr)
            key = (i, j) if i < j else (j, i)
            if key not in seen:
                seen.add(key)
                edges.append(key)
    return np.asarray(edges, dtype=np.int64)


class MassSpringSimulator:
    """Explicit semi-implicit Euler mass-spring system on a regular lattice."""

    def __init__(self, cfg: DataConfig) -> None:
        self.cfg = cfg
        self.rest_pos = _grid_positions(cfg.n_grid, cfg.spatial_dims)
        self.edges = _edge_list(cfg.n_grid, cfg.spatial_dims)
        i, j = self.edges[:, 0], self.edges[:, 1]
        rest = np.linalg.norm(self.rest_pos[j] - self.rest_pos[i], axis=-1)
        self.rest_length = rest.astype(np.float32)
        self._i = i
        self._j = j

    def reset(self, rng: np.random.Generator) -> tuple[FloatArray, FloatArray]:
        jitter = rng.standard_normal(self.rest_pos.shape).astype(np.float32)
        positions = np.clip(self.rest_pos + 0.01 * jitter, 0.05, 0.95)
        velocities = np.zeros_like(positions)
        return positions, velocities

    def _spring_forces(self, positions: FloatArray, stiffness: float | None = None) -> FloatArray:
        spring_k = np.float32(self.cfg.stiffness if stiffness is None else stiffness)
        delta = positions[self._j] - positions[self._i]
        dist = np.linalg.norm(delta, axis=-1, keepdims=True).astype(np.float32)
        direction = delta / (dist + 1e-8)
        stretch = (dist[..., 0] - self.rest_length).astype(np.float32)
        hookean = (spring_k * stretch)[:, None] * direction
        forces = np.zeros_like(positions)
        np.add.at(forces, self._i, hookean)
        np.add.at(forces, self._j, -hookean)
        return forces

    def _wall_forces(self, positions: FloatArray) -> FloatArray:
        margin = np.float32(0.06)
        wall_k = np.float32(120.0)
        lower = np.clip(margin - positions, 0.0, None)
        upper = np.clip(positions - (np.float32(1.0) - margin), 0.0, None)
        return wall_k * lower - wall_k * upper

    def _action_forces(self, positions: FloatArray, action: FloatArray) -> FloatArray:
        cfg = self.cfg
        dims = cfg.spatial_dims
        contact = action[:dims]
        force = action[dims : 2 * dims] * np.float32(cfg.action_gain)
        offset = positions - contact[None, :]
        dist2 = np.sum(offset * offset, axis=-1)
        radius2 = np.float32(cfg.contact_radius**2)
        weights = np.exp(-dist2 / (np.float32(2.0) * radius2 + 1e-8))
        weights = weights / (np.sum(weights) + 1e-8)
        return (weights[:, None] * force[None, :]).astype(np.float32)

    def substep(
        self,
        positions: FloatArray,
        velocities: FloatArray,
        action: FloatArray,
        stiffness: float | None = None,
    ) -> tuple[FloatArray, FloatArray]:
        cfg = self.cfg
        dt = np.float32(cfg.internal_dt)
        forces = self._spring_forces(positions, stiffness=stiffness)
        forces += self._wall_forces(positions)
        forces += self._action_forces(positions, action)
        gravity = np.zeros(cfg.spatial_dims, dtype=np.float32)
        gravity[-1] = np.float32(-cfg.gravity)
        accel = forces / np.float32(cfg.mass) + gravity[None, :]
        velocities = (velocities + dt * accel) * np.float32(1.0 - cfg.damping)
        positions = np.clip(positions + dt * velocities, 0.0, 1.0)
        return positions, velocities

    def sample_action(self, rng: np.random.Generator, positions: FloatArray) -> FloatArray:
        cfg = self.cfg
        dims = cfg.spatial_dims
        action = np.zeros(cfg.action_dim, dtype=np.float32)
        centroid = positions.mean(axis=0)
        span = positions.max(axis=0) - positions.min(axis=0) + 1e-3
        contact = centroid + rng.uniform(-0.35, 0.35, size=dims).astype(np.float32) * span
        action[:dims] = np.clip(contact, 0.1, 0.9)
        action[dims : 2 * dims] = rng.normal(0.0, 0.35, size=dims).astype(np.float32)
        if cfg.action_dim > 2 * dims:
            action[2 * dims :] = rng.uniform(-1.0, 1.0, size=cfg.action_dim - 2 * dims).astype(
                np.float32
            )
        return action


def render_frame(
    positions: FloatArray,
    velocities: FloatArray,
    img_size: int,
    in_channels: int,
    sigma: float,
) -> FloatArray:
    """Splat particles into a ``(C, H, W)`` observation.

    Channel layout (prefix of ``in_channels``):

    0. mass density
    1. image-plane velocity ``u`` (tanh-compressed)
    2. image-plane velocity ``v`` (tanh-compressed)
    3. mean depth (3D) or speed (2D)
    """
    spatial_dims = positions.shape[-1]
    uv = positions[:, :2]
    pixels = uv * np.float32(img_size - 1)
    u = pixels[:, 0]
    v = pixels[:, 1]

    ys = np.arange(img_size, dtype=np.float32)
    xs = np.arange(img_size, dtype=np.float32)
    dx = xs[None, None, :] - u[:, None, None]
    dy = ys[None, :, None] - v[:, None, None]
    kernel = np.exp(-(dx * dx + dy * dy) / (np.float32(2.0) * np.float32(sigma) ** 2 + 1e-8))

    if spatial_dims == 3:
        # Closer particles (smaller z) contribute more, a cheap occlusion prior.
        depth_w = (np.float32(1.25) - positions[:, 2]).clip(0.25, 1.25)[:, None, None]
        kernel = kernel * depth_w

    density = kernel.sum(axis=0)
    density = density / (density.max() + 1e-8)

    vx = (kernel * velocities[:, 0][:, None, None]).sum(axis=0)
    vy = (kernel * velocities[:, 1][:, None, None]).sum(axis=0)
    mass = kernel.sum(axis=0) + 1e-8
    vx = np.tanh(vx / mass)
    vy = np.tanh(vy / mass)

    channels: list[FloatArray] = [density.astype(np.float32)]
    if in_channels >= 2:
        channels.append(vx.astype(np.float32))
    if in_channels >= 3:
        channels.append(vy.astype(np.float32))
    if in_channels >= 4:
        if spatial_dims == 3:
            depth = (kernel * positions[:, 2][:, None, None]).sum(axis=0) / mass
            channels.append(depth.astype(np.float32))
        else:
            speed = np.sqrt(vx * vx + vy * vy).astype(np.float32)
            channels.append(speed)
    while len(channels) < in_channels:
        channels.append(np.zeros((img_size, img_size), dtype=np.float32))
    frame = np.stack(channels[:in_channels], axis=0)
    return np.clip(frame, -1.0, 1.0).astype(np.float32)


def _stiffness_levels(cfg: DataConfig) -> list[float]:
    n_classes = cfg.n_stiffness_classes
    if n_classes == 1:
        return [float(cfg.stiffness)]
    multipliers = np.linspace(0.45, 1.8, n_classes, dtype=np.float32)
    return [float(cfg.stiffness * m) for m in multipliers]


def resolve_stiffness_values(
    labels: torch.Tensor,
    *,
    source: str | Path | None = None,
    codebook: Sequence[float] | None = None,
) -> torch.Tensor:
    """Continuous stiffness (Young's modulus / spring k) aligned with class labels.

    Preference order: on-disk ``stiffness_values`` array, ``metadata.json``
    ``stiffness_E`` lookup, then ``codebook[label]``. Always returns ``(N,)``.
    """
    n_ep = int(labels.reshape(-1).shape[0])
    values: torch.Tensor | None = None
    path = Path(source) if source is not None else None
    if path is not None and path.is_dir():
        npy = path / "stiffness_values.npy"
        if npy.is_file():
            values = torch.as_tensor(np.load(npy, allow_pickle=False)).float().reshape(-1)
        meta_path = path / "metadata.json"
        if codebook is None and meta_path.is_file():
            try:
                meta = json.loads(meta_path.read_text(encoding="utf-8"))
            except (OSError, json.JSONDecodeError):
                meta = {}
            raw = meta.get("stiffness_E") or meta.get("stiffness_levels")
            if isinstance(raw, (list, tuple)) and raw:
                codebook = [float(v) for v in raw]
    elif path is not None and path.is_file() and path.suffix.lower() == ".npz":
        with np.load(path) as handle:
            for key in _VALUE_KEYS:
                if key in handle:
                    values = torch.as_tensor(handle[key]).float().reshape(-1)
                    break
    if values is not None:
        if int(values.shape[0]) != n_ep:
            raise ValueError(
                f"stiffness_values length {int(values.shape[0])} != episode count {n_ep}."
            )
        return values.contiguous()
    if codebook is None or len(codebook) < 1:
        n_classes = int(max(int(labels.max().item()) + 1, 1)) if labels.numel() else 1
        codebook = [float(i) for i in range(n_classes)]
    table = torch.tensor([float(v) for v in codebook], dtype=torch.float32)
    idx = labels.long().reshape(-1).clamp(0, table.numel() - 1)
    return table[idx].contiguous()


def _load_trajectory_archive(
    path: Path,
) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor | None]:
    """Load ``observations`` ``(N, T, C, H, W)`` and ``actions`` ``(N, T-1, A)``."""
    if not path.is_file():
        raise FileNotFoundError(f"Trajectory archive not found: {path}")

    suffix = path.suffix.lower()
    if suffix == ".npz":
        with np.load(path) as handle:
            if "observations" not in handle or "actions" not in handle:
                raise KeyError(
                    f"{path} must contain arrays 'observations' and 'actions'."
                )
            observations = torch.from_numpy(np.asarray(handle["observations"]))
            actions = torch.from_numpy(np.asarray(handle["actions"]))
            raw_labels = (
                np.array(handle["stiffness_labels"]) if "stiffness_labels" in handle else None
            )
    elif suffix in {".pt", ".pth"}:
        try:
            payload = torch.load(path, map_location="cpu", weights_only=True)
        except TypeError:
            payload = torch.load(path, map_location="cpu")
        if not isinstance(payload, dict) or "observations" not in payload or "actions" not in payload:
            raise KeyError(f"{path} must be a dict with keys 'observations' and 'actions'.")
        observations = payload["observations"]
        actions = payload["actions"]
        raw_labels = payload.get("stiffness_labels")
        if not torch.is_tensor(observations):
            observations = torch.as_tensor(observations)
        if not torch.is_tensor(actions):
            actions = torch.as_tensor(actions)
    else:
        raise ValueError(f"Unsupported archive type '{path.suffix}'; use .npz, .pt, or .pth.")

    observations = observations.float().contiguous()
    actions = actions.float().contiguous()
    if observations.ndim != 5:
        raise ValueError(
            "observations must have shape (N, T, C, H, W); "
            f"got {tuple(observations.shape)}."
        )
    if actions.ndim != 3:
        raise ValueError(
            "actions must have shape (N, T-1, A_dim); "
            f"got {tuple(actions.shape)}."
        )
    n_obs, t_obs = observations.shape[0], observations.shape[1]
    n_act, t_act = actions.shape[0], actions.shape[1]
    if n_obs != n_act:
        raise ValueError(f"Episode count mismatch: observations N={n_obs}, actions N={n_act}.")
    if t_obs != t_act + 1:
        raise ValueError(
            f"Time mismatch: observations T={t_obs} requires actions T-1={t_obs - 1}, "
            f"got {t_act}."
        )
    labels: torch.Tensor | None
    if raw_labels is None:
        labels = None
    else:
        labels = torch.as_tensor(raw_labels).long().reshape(-1)
        if labels.shape[0] != n_obs:
            raise ValueError(
                f"stiffness_labels length {labels.shape[0]} != episode count {n_obs}."
            )
    return observations, actions, labels


class DeformableObjectDataset(Dataset[Transition]):
    """PyTorch dataset of action-conditioned deformable-object transitions.

    Args:
        cfg: Data generation / loading configuration.
        split: Episode subset. ``train`` / ``val`` slice along the episode axis;
            ``all`` keeps every generated (or loaded) episode.
    """

    def __init__(self, cfg: DataConfig | None = None, split: Split = "all") -> None:
        super().__init__()
        self.cfg = cfg if cfg is not None else DataConfig()
        self.split = split
        if self.cfg.dataset_path is None:
            observations, actions, stiffness_labels, positions, velocities = self._simulate_all()
        else:
            observations, actions, loaded_labels = _load_trajectory_archive(Path(self.cfg.dataset_path))
            self._validate_loaded_shapes(observations, actions)
            if loaded_labels is None:
                stiffness_labels = torch.zeros(observations.shape[0], dtype=torch.long)
            else:
                stiffness_labels = loaded_labels
            positions, velocities = None, None
        stiffness_values = resolve_stiffness_values(
            stiffness_labels,
            source=self.cfg.dataset_path,
            codebook=_stiffness_levels(self.cfg),
        )
        n_full = int(observations.shape[0])
        n_train_ep, n_val_ep = _episode_split_counts(n_full, self.cfg.val_fraction)
        self.observations, self.actions, self.stiffness_labels, self.stiffness_values = self._apply_split(
            observations, actions, stiffness_labels, stiffness_values
        )
        if positions is not None and velocities is not None:
            if self.split == "train":
                positions, velocities = positions[:n_train_ep], velocities[:n_train_ep]
            elif self.split == "val":
                positions, velocities = positions[n_train_ep:], velocities[n_train_ep:]
            self.positions = positions.contiguous()
            self.velocities = velocities.contiguous()
        else:
            self.positions = None
            self.velocities = None
        self.geometry_labels = None
        self.pairs_per_episode = int(self.observations.shape[1] - 1)
        self.n_episodes = int(self.observations.shape[0])

    def _validate_loaded_shapes(self, observations: torch.Tensor, actions: torch.Tensor) -> None:
        _, _, channels, height, width = observations.shape
        action_dim = actions.shape[-1]
        cfg = self.cfg
        if (height, width) != (cfg.img_size, cfg.img_size):
            raise ValueError(
                f"Loaded frames are {height}x{width} but DataConfig.img_size={cfg.img_size}."
            )
        if channels != cfg.in_channels:
            raise ValueError(
                f"Loaded C={channels} but DataConfig.in_channels={cfg.in_channels}."
            )
        if action_dim != cfg.action_dim:
            raise ValueError(
                f"Loaded A_dim={action_dim} but DataConfig.action_dim={cfg.action_dim}."
            )

    def _apply_split(
        self,
        observations: torch.Tensor,
        actions: torch.Tensor,
        labels: torch.Tensor,
        values: torch.Tensor,
    ) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
        if self.split == "all":
            return observations, actions, labels, values
        n_episodes = observations.shape[0]
        n_val = max(1, int(round(n_episodes * self.cfg.val_fraction))) if n_episodes > 1 else 0
        n_val = min(n_val, n_episodes - 1) if n_episodes > 1 else 0
        n_train = n_episodes - n_val
        if self.split == "train":
            return observations[:n_train], actions[:n_train], labels[:n_train], values[:n_train]
        if self.split == "val":
            if n_val == 0:
                raise ValueError("val split is empty; increase n_episodes or val_fraction.")
            return observations[n_train:], actions[n_train:], labels[n_train:], values[n_train:]
        raise ValueError(f"Unknown split '{self.split}'.")

    def _simulate_all(
        self,
    ) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
        cfg = self.cfg
        rng = np.random.default_rng(cfg.seed)
        sim = MassSpringSimulator(cfg)
        levels = _stiffness_levels(cfg)
        n_classes = len(levels)
        n, t, c, h = cfg.n_episodes, cfg.episode_length, cfg.in_channels, cfg.img_size
        n_particles = cfg.n_particles
        dims = cfg.spatial_dims
        obs = np.empty((n, t, c, h, h), dtype=np.float32)
        act = np.empty((n, t - 1, cfg.action_dim), dtype=np.float32)
        labels = np.empty((n,), dtype=np.int64)
        positions_out = np.empty((n, t, n_particles, dims), dtype=np.float32)
        velocities_out = np.empty((n, t, n_particles, dims), dtype=np.float32)

        for ep in range(n):
            class_id = int(rng.integers(0, n_classes))
            labels[ep] = class_id
            stiffness = levels[class_id]
            positions, velocities = sim.reset(rng)
            positions_out[ep, 0] = positions
            velocities_out[ep, 0] = velocities
            obs[ep, 0] = render_frame(positions, velocities, h, c, cfg.gaussian_sigma)
            for step in range(t - 1):
                action = sim.sample_action(rng, positions)
                act[ep, step] = action
                for _ in range(cfg.substeps):
                    positions, velocities = sim.substep(
                        positions, velocities, action, stiffness=stiffness
                    )
                positions_out[ep, step + 1] = positions
                velocities_out[ep, step + 1] = velocities
                obs[ep, step + 1] = render_frame(
                    positions, velocities, h, c, cfg.gaussian_sigma
                )
        return (
            torch.from_numpy(obs),
            torch.from_numpy(act),
            torch.from_numpy(labels),
            torch.from_numpy(positions_out),
            torch.from_numpy(velocities_out),
        )

    def split_sizes(self) -> tuple[int, int]:
        """Return ``(n_train_episodes, n_val_episodes)`` for the configured fraction."""
        n_episodes = int(self.observations.shape[0]) if self.split == "all" else self.n_episodes
        if self.split != "all":
            # Already sliced; report this split vs the complement is not available.
            return (self.n_episodes, 0) if self.split == "train" else (0, self.n_episodes)
        n_val = max(1, int(round(n_episodes * self.cfg.val_fraction))) if n_episodes > 1 else 0
        n_val = min(n_val, n_episodes - 1) if n_episodes > 1 else 0
        return n_episodes - n_val, n_val

    def indices_for_episodes(self, start: int, stop: int) -> list[int]:
        """Map an episode half-open interval to flat transition indices."""
        pairs = self.pairs_per_episode
        start = max(0, start)
        stop = min(self.n_episodes, stop)
        return list(range(start * pairs, stop * pairs))

    def __len__(self) -> int:
        return self.n_episodes * self.pairs_per_episode

    def __getitem__(self, index: int) -> Transition:
        if index < 0:
            index = len(self) + index
        if index < 0 or index >= len(self):
            raise IndexError(index)
        episode = index // self.pairs_per_episode
        t = index % self.pairs_per_episode
        x_t = self.observations[episode, t]
        a_t = self.actions[episode, t]
        x_tp1 = self.observations[episode, t + 1]
        return x_t, a_t, x_tp1

    def sample_batch(self, batch_size: int, rng: torch.Generator | None = None) -> Transition:
        """Draw a stacked mini-batch with shapes ``(B, C, H, W)``, ``(B, A)``, ``(B, C, H, W)``."""
        if batch_size < 1:
            raise ValueError("batch_size must be >= 1.")
        indices = torch.randint(len(self), (batch_size,), generator=rng)
        frames, actions, futures = zip(*(self[int(i)] for i in indices))
        return torch.stack(frames, 0), torch.stack(actions, 0), torch.stack(futures, 0)


class ParticleTransitionDataset(Dataset[tuple[torch.Tensor, ...]]):
    """``(pos_t, vel_t, a_t, pos_{t+1}, vel_{t+1})`` pairs for the GNN baseline."""

    def __init__(self, base: DeformableObjectDataset, indices: Sequence[int]) -> None:
        if base.positions is None or base.velocities is None:
            raise ValueError("ParticleTransitionDataset requires stored lattice trajectories.")
        self.base = base
        self.indices = [int(i) for i in indices]

    def __len__(self) -> int:
        return len(self.indices)

    def __getitem__(self, index: int) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor, torch.Tensor]:
        flat = self.indices[index]
        episode = flat // self.base.pairs_per_episode
        t = flat % self.base.pairs_per_episode
        assert self.base.positions is not None and self.base.velocities is not None
        return (
            self.base.positions[episode, t],
            self.base.velocities[episode, t],
            self.base.actions[episode, t],
            self.base.positions[episode, t + 1],
            self.base.velocities[episode, t + 1],
        )


# ---------------------------------------------------------------------------
# Physical-simulation ingestion (HDF5 / NPY / NPZ)
# ---------------------------------------------------------------------------

_OBS_KEYS = (
    "observations",
    "observation",
    "images",
    "image",
    "rgb",
    "frames",
    "obs",
    "obses",
    "video",
    "states",
)
_ACT_KEYS = ("actions", "action", "acts", "ctrl", "control", "u", "action_seq")
_LABEL_KEYS = ("stiffness_labels", "labels", "stiffness", "material", "class_id")
_VALUE_KEYS = ("stiffness_values", "youngs_modulus", "youngs", "stiffness_e")


def _require_h5py():
    try:
        import h5py
    except ImportError as exc:
        raise ImportError(
            "Loading HDF5 physics dumps requires h5py. Install with `pip install h5py`."
        ) from exc
    return h5py


def _as_float_tensor(value: Any) -> torch.Tensor:
    if torch.is_tensor(value):
        return value.float()
    return torch.from_numpy(np.asarray(value)).float()


def _is_channel_last(shape: Sequence[int]) -> bool:
    if len(shape) < 3:
        return False
    return shape[-1] in (1, 2, 3, 4) and shape[-2] > 4 and shape[-3] > 4


def canonicalize_observations(obs: Any, img_size: int) -> torch.Tensor:
    """Map heterogeneous image dumps to ``(N, T, C, H, W)`` float tensors.

    Accepts channel-last RGB, uint8 [0, 255], missing batch axes, and
    resizes spatially to ``img_size``.
    """
    tensor = _as_float_tensor(obs)
    if tensor.ndim == 4:
        if tensor.shape[1] in (1, 2, 3, 4) and tensor.shape[-1] > 4 and tensor.shape[-2] > 4:
            tensor = tensor.unsqueeze(0)
        elif _is_channel_last(tuple(tensor.shape)):
            tensor = tensor.permute(0, 3, 1, 2).unsqueeze(0)
        else:
            tensor = tensor.unsqueeze(2)
    if tensor.ndim != 5:
        raise ValueError(
            "Observations must broadcast to (N, T, C, H, W) or (N, T, H, W, C); "
            f"got {tuple(tensor.shape)}."
        )
    if _is_channel_last(tuple(tensor.shape)):
        tensor = tensor.permute(0, 1, 4, 2, 3).contiguous()
    if tensor.shape[-2] != img_size or tensor.shape[-1] != img_size:
        n_ep, n_t, channels = tensor.shape[:3]
        flat = tensor.reshape(n_ep * n_t, channels, tensor.shape[-2], tensor.shape[-1])
        flat = F.interpolate(flat, size=(img_size, img_size), mode="bilinear", align_corners=False)
        tensor = flat.reshape(n_ep, n_t, channels, img_size, img_size)
    max_abs = float(tensor.abs().max().clamp_min(1e-8))
    if max_abs > 1.5:
        tensor = tensor / 255.0
    return tensor.contiguous()


def canonicalize_actions(act: Any, n_frames: int) -> torch.Tensor:
    """Map action dumps to ``(N, T-1, A)``, dropping a trailing aligned action if needed."""
    tensor = _as_float_tensor(act)
    if tensor.ndim == 2:
        tensor = tensor.unsqueeze(0)
    if tensor.ndim != 3:
        raise ValueError(f"Actions must have shape (N, T, A) or (N, T-1, A); got {tuple(tensor.shape)}.")
    n_steps = tensor.shape[1]
    if n_steps == n_frames:
        tensor = tensor[:, :-1]
    elif n_steps != n_frames - 1:
        raise ValueError(
            f"Action time {n_steps} is incompatible with {n_frames} frames "
            "(expected T or T-1)."
        )
    return tensor.contiguous()


def _lookup_mapping(store: Any, names: tuple[str, ...]) -> Any | None:
    keys = list(store.keys()) if hasattr(store, "keys") else []
    lowered = {str(k).lower(): k for k in keys}
    for name in names:
        if name in store:
            return store[name]
        if name.lower() in lowered:
            return store[lowered[name.lower()]]
    return None


def _load_h5_arrays(path: Path) -> tuple[np.ndarray, np.ndarray, np.ndarray | None]:
    h5py = _require_h5py()
    with h5py.File(path, "r") as handle:
        obs = _lookup_mapping(handle, _OBS_KEYS)
        act = _lookup_mapping(handle, _ACT_KEYS)
        labels = _lookup_mapping(handle, _LABEL_KEYS)
        if obs is not None and act is not None:
            label_arr = None if labels is None else np.asarray(labels[()])
            return np.asarray(obs[()]), np.asarray(act[()]), label_arr

        groups = [handle[k] for k in handle.keys() if isinstance(handle[k], h5py.Group)]
        if not groups:
            raise KeyError(
                f"{path} has no recognizable observation/action datasets. "
                f"Looked for {_OBS_KEYS[:6]} and {_ACT_KEYS[:4]}."
            )
        obs_list: list[np.ndarray] = []
        act_list: list[np.ndarray] = []
        label_list: list[int] = []
        for group in groups:
            nested_obs = _lookup_mapping(group, _OBS_KEYS)
            nested_act = _lookup_mapping(group, _ACT_KEYS)
            if nested_obs is None or nested_act is None:
                continue
            o = np.asarray(nested_obs[()])
            a = np.asarray(nested_act[()])
            if o.ndim == 3:
                o = o[None, ...]
            if a.ndim == 1:
                a = a[None, ...]
            obs_list.append(o)
            act_list.append(a)
            nested_lab = _lookup_mapping(group, _LABEL_KEYS)
            label_list.append(int(np.asarray(nested_lab[()]).reshape(-1)[0]) if nested_lab is not None else 0)
        if not obs_list:
            raise KeyError(f"{path} episode groups did not contain observation/action arrays.")
        max_t = max(o.shape[0] for o in obs_list)
        c_shape = obs_list[0].shape[1:]
        a_dim = act_list[0].shape[-1]
        obs_pad = np.zeros((len(obs_list), max_t, *c_shape), dtype=np.float32)
        act_len = max(a.shape[0] for a in act_list)
        act_pad = np.zeros((len(act_list), act_len, a_dim), dtype=np.float32)
        for i, (o, a) in enumerate(zip(obs_list, act_list, strict=True)):
            obs_pad[i, : o.shape[0]] = o.astype(np.float32, copy=False)
            act_pad[i, : a.shape[0]] = a.astype(np.float32, copy=False)
        labels_arr = np.asarray(label_list, dtype=np.int64) if any(label_list) else None
        return obs_pad, act_pad, labels_arr


def _load_npy_directory(path: Path) -> tuple[np.ndarray, np.ndarray, np.ndarray | None]:
    files = {p.name.lower(): p for p in path.iterdir() if p.is_file()}

    def _first(names: tuple[str, ...]) -> Path | None:
        for name in names:
            for suffix in (".npy", ".npz"):
                candidate = name + suffix
                if candidate in files:
                    return files[candidate]
            if name in files:
                return files[name]
        return None

    obs_path = _first(_OBS_KEYS)
    act_path = _first(_ACT_KEYS)
    if obs_path is not None and act_path is not None:
        obs = np.load(obs_path, allow_pickle=False)
        act = np.load(act_path, allow_pickle=False)
        lab_path = _first(_LABEL_KEYS)
        labels = None if lab_path is None else np.load(lab_path, allow_pickle=False)
        return np.asarray(obs), np.asarray(act), None if labels is None else np.asarray(labels)

    h5_files = sorted(path.glob("*.h5")) + sorted(path.glob("*.hdf5"))
    if h5_files:
        obs_parts, act_parts, lab_parts = [], [], []
        for h5_path in h5_files:
            o, a, lab = _load_h5_arrays(h5_path)
            obs_parts.append(o)
            act_parts.append(a)
            if lab is not None:
                lab_parts.append(lab)
        obs = np.concatenate(obs_parts, axis=0)
        act = np.concatenate(act_parts, axis=0)
        labels = np.concatenate(lab_parts, axis=0) if lab_parts else None
        return obs, act, labels

    raise FileNotFoundError(
        f"{path} is not a physics dump directory. Expected observations.npy + actions.npy "
        "or one or more .h5 files."
    )


def load_physics_trajectories(
    path: str | Path,
) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
    """Load a Taichi / PlasticineLab / MuJoCo-style trajectory archive.

    Supported sources:

    * ``.h5`` / ``.hdf5`` — flat datasets or one group per episode
    * ``.npz`` / ``.pt`` — keys ``observations`` / ``actions``
    * ``.npy`` directory — ``observations.npy`` + ``actions.npy``
    * directory of ``.h5`` shards
    """
    path = Path(path)
    if not path.exists():
        raise FileNotFoundError(f"Physics dataset path not found: {path}")
    suffix = path.suffix.lower()
    labels_np: np.ndarray | None
    if path.is_dir():
        obs_np, act_np, labels_np = _load_npy_directory(path)
        observations = torch.from_numpy(np.asarray(obs_np))
        actions = torch.from_numpy(np.asarray(act_np))
        raw_labels = None if labels_np is None else torch.as_tensor(labels_np)
    elif suffix in {".h5", ".hdf5"}:
        obs_np, act_np, labels_np = _load_h5_arrays(path)
        observations = torch.from_numpy(np.asarray(obs_np))
        actions = torch.from_numpy(np.asarray(act_np))
        raw_labels = None if labels_np is None else torch.as_tensor(labels_np)
    elif suffix in {".npz", ".pt", ".pth"}:
        observations, actions, raw_labels = _load_trajectory_archive(path)
    elif suffix == ".npy":
        raise ValueError(
            "A lone .npy file is ambiguous; use a directory with observations.npy and actions.npy."
        )
    else:
        raise ValueError(f"Unsupported physics dataset type '{path}'. Use HDF5, NPZ, or an NPY directory.")

    if raw_labels is None:
        stiffness = torch.zeros(observations.shape[0], dtype=torch.long)
    else:
        stiffness = torch.as_tensor(raw_labels).long().reshape(-1)
    return observations, actions, stiffness


def inspect_physics_source(path: str | Path) -> dict[str, int]:
    """Read array shapes without running the simulator (may load arrays)."""
    observations, actions, _ = load_physics_trajectories(path)
    frames = canonicalize_observations(observations, img_size=int(observations.shape[-2]))
    n_frames = int(frames.shape[1])
    acts = canonicalize_actions(actions, n_frames=n_frames)
    return {
        "n_episodes": int(frames.shape[0]),
        "episode_length": n_frames,
        "in_channels": int(frames.shape[2]),
        "img_size": int(frames.shape[-1]),
        "action_dim": int(acts.shape[-1]),
    }


def warp_contact_xy(
    actions: torch.Tensor,
    *,
    top: int,
    left: int,
    crop_h: int,
    crop_w: int,
    height: int,
    width: int,
) -> torch.Tensor:
    """Map contact ``(x, y)`` from full-frame ``[0, 1]`` into the crop.

    Action layout is ``(contact_x, contact_y, force_x, force_y, ...)``. Forces
    are left unchanged (they are not pixel coordinates).
    """
    if actions.shape[-1] < 2:
        return actions
    out = actions.clone()
    px = actions[..., 0] * float(width)
    py = actions[..., 1] * float(height)
    out[..., 0] = (px - float(left)) / float(max(crop_w, 1))
    out[..., 1] = (py - float(top)) / float(max(crop_h, 1))
    return out


class ConsistentFrameAugment:
    """Vision augmentations with parameters tied across time.

    Random resized crop, color jitter, and Gaussian blur use one draw per
    window so ``x_t`` and ``x_{t+k}`` stay photometrically / geometrically
    consistent. When a crop is applied, contact ``(x, y)`` in the action
    vector are warped with the same box. ``crop_scale_min=1`` skips crop.
    """

    def __init__(self, cfg: DataConfig) -> None:
        self.img_size = cfg.img_size
        self.crop_scale_min = cfg.crop_scale_min
        self.jitter = cfg.color_jitter
        self.blur_prob = cfg.blur_prob
        self.blur_sigma_max = cfg.blur_sigma_max

    def __call__(
        self, frames: torch.Tensor, actions: torch.Tensor | None = None
    ) -> torch.Tensor | tuple[torch.Tensor, torch.Tensor]:
        if frames.ndim != 4:
            raise ValueError(f"Expected frames (T, C, H, W); got {tuple(frames.shape)}.")
        height, width = int(frames.shape[-2]), int(frames.shape[-1])
        frames, crop = self._random_resized_crop(frames)
        if actions is not None and crop is not None:
            top, left, crop_h, crop_w = crop
            actions = warp_contact_xy(
                actions,
                top=top,
                left=left,
                crop_h=crop_h,
                crop_w=crop_w,
                height=height,
                width=width,
            )
        frames = self._color_jitter(frames)
        if torch.rand(()) < self.blur_prob:
            frames = self._gaussian_blur(frames)
        if actions is None:
            return frames
        return frames, actions

    def _random_resized_crop(
        self, frames: torch.Tensor
    ) -> tuple[torch.Tensor, tuple[int, int, int, int] | None]:
        _, _, height, width = frames.shape
        if self.crop_scale_min >= 1.0:
            return frames, None
        scale = float(torch.empty(()).uniform_(self.crop_scale_min, 1.0))
        crop_h = max(1, int(round(height * scale)))
        crop_w = max(1, int(round(width * scale)))
        top = int(torch.randint(0, height - crop_h + 1, (1,)).item())
        left = int(torch.randint(0, width - crop_w + 1, (1,)).item())
        cropped = frames[:, :, top : top + crop_h, left : left + crop_w]
        resized = F.interpolate(
            cropped, size=(self.img_size, self.img_size), mode="bilinear", align_corners=False
        )
        return resized, (top, left, crop_h, crop_w)

    def _color_jitter(self, frames: torch.Tensor) -> torch.Tensor:
        strength = self.jitter
        if strength <= 0.0:
            return frames
        signed = bool(frames.min() < -1e-3)
        work = frames * 0.5 + 0.5 if signed else frames
        brightness = 1.0 + float(torch.empty(()).uniform_(-strength, strength))
        contrast = 1.0 + float(torch.empty(()).uniform_(-strength, strength))
        saturation = 1.0 + float(torch.empty(()).uniform_(-strength, strength))
        work = work * brightness
        mean = work.mean(dim=(-2, -1), keepdim=True)
        work = (work - mean) * contrast + mean
        if work.shape[1] >= 3:
            gray = (
                0.299 * work[:, 0:1] + 0.587 * work[:, 1:2] + 0.114 * work[:, 2:3]
            )
            rgb = work[:, :3] * saturation + gray * (1.0 - saturation)
            work = torch.cat([rgb, work[:, 3:]], dim=1) if work.shape[1] > 3 else rgb
        work = work.clamp(0.0, 1.0)
        return work * 2.0 - 1.0 if signed else work

    def _gaussian_blur(self, frames: torch.Tensor) -> torch.Tensor:
        sigma = float(torch.empty(()).uniform_(0.1, self.blur_sigma_max))
        radius = max(1, int(round(3.0 * sigma)))
        k = 2 * radius + 1
        coords = torch.arange(k, dtype=frames.dtype, device=frames.device) - radius
        kernel_1d = torch.exp(-(coords ** 2) / (2.0 * sigma ** 2))
        kernel_1d = kernel_1d / kernel_1d.sum()
        kernel_2d = (kernel_1d[:, None] * kernel_1d[None, :]).view(1, 1, k, k)
        channels = frames.shape[1]
        weight = kernel_2d.expand(channels, 1, k, k)
        padded = F.pad(frames, (radius, radius, radius, radius), mode="reflect")
        return F.conv2d(padded, weight, groups=channels)


def _episode_split_counts(n_episodes: int, val_fraction: float) -> tuple[int, int]:
    n_val = max(1, int(round(n_episodes * val_fraction))) if n_episodes > 1 else 0
    n_val = min(n_val, n_episodes - 1) if n_episodes > 1 else 0
    return n_episodes - n_val, n_val


def _worker_init_fn(worker_id: int) -> None:
    seed = (torch.initial_seed() + worker_id) % 2**32
    np.random.seed(seed)
    random.seed(seed)


def _load_optional_geometry_labels(source: str | Path, *, n_episodes: int) -> torch.Tensor | None:
    path = Path(source)
    geo_path = path / "geometry_labels.npy" if path.is_dir() else None
    if geo_path is None or not geo_path.is_file():
        return None
    labels = torch.as_tensor(np.load(geo_path, allow_pickle=False)).long().reshape(-1)
    if int(labels.shape[0]) != n_episodes:
        raise ValueError(
            f"geometry_labels.npy length {int(labels.shape[0])} != n_episodes {n_episodes}."
        )
    return labels


class DeformablePhysicsDataset(Dataset[Transition]):
    """HDF5/NPY loader with chunking, time-consistent augs, and action z-scoring.

    Index space is every adjacent pair inside each length-``T`` window, so a
    :class:`~torch.utils.data.DataLoader` still yields
    ``(x_t, a_t, x_{t+1})``. Full windows are available via :meth:`get_chunk`.
    """

    def __init__(self, cfg: DataConfig | None = None, split: Split = "all") -> None:
        super().__init__()
        if cfg is None or cfg.dataset_path is None:
            raise ValueError("DeformablePhysicsDataset requires DataConfig.dataset_path.")
        self.cfg = cfg
        self.split = split
        raw_obs, raw_act, labels = load_physics_trajectories(cfg.dataset_path)
        observations = canonicalize_observations(raw_obs, img_size=cfg.img_size)
        actions = canonicalize_actions(raw_act, n_frames=int(observations.shape[1]))
        if labels.shape[0] != observations.shape[0]:
            labels = torch.zeros(observations.shape[0], dtype=torch.long)
        values = resolve_stiffness_values(
            labels, source=cfg.dataset_path, codebook=_stiffness_levels(cfg)
        )
        geometry = _load_optional_geometry_labels(cfg.dataset_path, n_episodes=int(observations.shape[0]))
        n_train, n_val = _episode_split_counts(int(observations.shape[0]), cfg.val_fraction)
        scaler_src = actions[: max(1, n_train)]
        action_mean = scaler_src.reshape(-1, actions.shape[-1]).mean(dim=0)
        action_std = scaler_src.reshape(-1, actions.shape[-1]).std(dim=0, unbiased=False).clamp_min(1e-6)
        if split == "train":
            observations, actions, labels, values, geometry = (
                observations[:n_train],
                actions[:n_train],
                labels[:n_train],
                values[:n_train],
                None if geometry is None else geometry[:n_train],
            )
            self._global_episode_offset = 0
        elif split == "val":
            if n_val == 0:
                raise ValueError("val split is empty; increase n_episodes or val_fraction.")
            observations, actions, labels, values, geometry = (
                observations[n_train:],
                actions[n_train:],
                labels[n_train:],
                values[n_train:],
                None if geometry is None else geometry[n_train:],
            )
            self._global_episode_offset = n_train
        else:
            self._global_episode_offset = 0
        self.observations = observations.contiguous()
        self.actions = actions.contiguous()
        self.stiffness_labels = labels.long().contiguous()
        self.stiffness_values = values.float().contiguous()
        self.geometry_labels = None if geometry is None else geometry.long().contiguous()
        self.n_episodes = int(self.observations.shape[0])
        self.pairs_per_episode = int(self.observations.shape[1] - 1)
        self.action_mean = action_mean
        self.action_std = action_std
        self.augmentor = ConsistentFrameAugment(cfg)
        self._pair_index = self._build_pair_index()
        self._n_train_episodes = n_train if split == "all" else (self.n_episodes if split == "train" else 0)

    @property
    def model_actions(self) -> torch.Tensor:
        """Actions in the coordinates the predictor was trained on (optionally z-scored)."""
        return self._normalize_action(self.actions)

    def _build_pair_index(self) -> list[tuple[int, int]]:
        horizon = int(self.observations.shape[1])
        chunk = min(self.cfg.chunk_length, horizon)
        if chunk < 2:
            raise ValueError("Native episode length must be >= 2 to form transitions.")
        stride = self.cfg.chunk_stride
        index: list[tuple[int, int]] = []
        for ep in range(self.n_episodes):
            last_start = horizon - chunk
            for start in range(0, last_start + 1, stride):
                for offset in range(chunk - 1):
                    index.append((ep, start + offset))
        if not index:
            raise ValueError("No trajectory chunks produced; check chunk_length vs episode length.")
        return index

    def split_sizes(self) -> tuple[int, int]:
        if self.split == "train":
            return self.n_episodes, 0
        if self.split == "val":
            return 0, self.n_episodes
        return _episode_split_counts(self.n_episodes, self.cfg.val_fraction)

    def indices_for_episodes(self, start: int, stop: int) -> list[int]:
        start = max(0, start)
        stop = min(self.n_episodes, stop)
        return [i for i, (ep, _) in enumerate(self._pair_index) if start <= ep < stop]

    def _normalize_action(self, action: torch.Tensor) -> torch.Tensor:
        if not self.cfg.normalize_actions:
            return action
        return (action - self.action_mean) / self.action_std

    def _should_augment(self, episode: int) -> bool:
        if not self.cfg.augment:
            return False
        if self.split == "train":
            return True
        if self.split == "val":
            return False
        return episode < self._n_train_episodes

    def get_chunk(self, episode: int, start: int) -> tuple[torch.Tensor, torch.Tensor]:
        """Return ``(x_{t:t+T}, a_{t:t+T-1})`` with optional train-time augmentation."""
        chunk = min(self.cfg.chunk_length, int(self.observations.shape[1]))
        frames = self.observations[episode, start : start + chunk].clone()
        actions = self.actions[episode, start : start + chunk - 1].clone()
        if self._should_augment(episode):
            frames, actions = self.augmentor(frames, actions)
        actions = self._normalize_action(actions)
        return frames, actions

    def __len__(self) -> int:
        return len(self._pair_index)

    def __getitem__(self, index: int) -> Transition:
        if index < 0:
            index = len(self) + index
        if index < 0 or index >= len(self):
            raise IndexError(index)
        episode, t = self._pair_index[index]
        frames = self.observations[episode, t : t + 2].clone()
        action = self.actions[episode, t : t + 1].clone()
        if self._should_augment(episode):
            frames, action = self.augmentor(frames, action)
        x_t, x_tp1 = frames[0], frames[1]
        a_t = self._normalize_action(action[0])
        return x_t, a_t, x_tp1


def build_dataset(cfg: DataConfig | None = None, split: Split = "all") -> Dataset[Transition]:
    """Synthetic mass-spring data, or a physics dump when ``dataset_path`` is set."""
    cfg = cfg if cfg is not None else DataConfig()
    if cfg.dataset_path is None:
        return DeformableObjectDataset(cfg, split=split)
    return DeformablePhysicsDataset(cfg, split=split)


def dataloader_worker_kwargs(
    data_cfg: DataConfig,
    train_cfg: TrainingConfig,
    *,
    num_workers: int | None = None,
) -> dict[str, Any]:
    """Multi-worker prefetch settings (``prefetch_factor`` requires workers > 0)."""
    workers = train_cfg.num_workers if num_workers is None else num_workers
    pin_memory = bool(data_cfg.pin_memory and torch.cuda.is_available())
    kwargs: dict[str, Any] = {
        "num_workers": workers,
        "pin_memory": pin_memory,
        "drop_last": False,
    }
    if workers > 0:
        kwargs["persistent_workers"] = True
        kwargs["prefetch_factor"] = int(data_cfg.prefetch_factor)
        kwargs["worker_init_fn"] = _worker_init_fn
    return kwargs


def build_dataloader(
    data_cfg: DataConfig | None = None,
    train_cfg: TrainingConfig | None = None,
    *,
    split: Split = "train",
    batch_size: int | None = None,
    shuffle: bool | None = None,
    num_workers: int | None = None,
) -> DataLoader[Transition]:
    """Construct a ``DataLoader`` that yields batched AC-JEPA transitions."""
    data_cfg = data_cfg if data_cfg is not None else DataConfig()
    train_cfg = train_cfg if train_cfg is not None else TrainingConfig()
    dataset = build_dataset(data_cfg, split=split)
    return DataLoader(
        dataset,
        batch_size=batch_size if batch_size is not None else train_cfg.batch_size,
        shuffle=True if shuffle is None else shuffle,
        **dataloader_worker_kwargs(data_cfg, train_cfg, num_workers=num_workers),
    )


def generate_dummy_batch(
    batch_size: int = 4,
    cfg: DataConfig | None = None,
) -> Transition:
    """Synthesize a batched transition without an external dataset path.

    This is the smoke-test entry used by ``python src/dataset.py``.
    """
    cfg = cfg if cfg is not None else DataConfig(dataset_path=None)
    if cfg.dataset_path is not None:
        raise ValueError("generate_dummy_batch expects dataset_path=None.")
    smoke = replace(
        cfg,
        dataset_path=None,
        n_episodes=max(batch_size, 4),
        episode_length=max(cfg.episode_length, 2),
        val_fraction=0.0,
        pin_memory=False,
        augment=False,
        normalize_actions=False,
    )
    dataset = DeformableObjectDataset(smoke, split="all")
    return dataset.sample_batch(batch_size)


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Generate dummy AC-JEPA tensors or load a physics trajectory dump."
    )
    parser.add_argument(
        "--dataset_path",
        "--dataset-path",
        dest="dataset_path",
        default=None,
        help="HDF5 / NPY directory / NPZ archive. Omit to synthesize mass-spring data.",
    )
    parser.add_argument("--spatial-dims", type=int, default=2, choices=(2, 3))
    parser.add_argument("--img-size", type=int, default=64)
    parser.add_argument("--batch-size", type=int, default=4)
    parser.add_argument("--n-episodes", type=int, default=8)
    parser.add_argument("--episode-length", type=int, default=4)
    parser.add_argument("--n-grid", type=int, default=8)
    parser.add_argument("--chunk-length", type=int, default=16)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--num-workers", type=int, default=0)
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> None:
    """Generate or load a batched transition and print tensor statistics."""
    args = _parse_args(argv)
    action_dim = 4 if args.spatial_dims == 2 else 6
    cfg = DataConfig(
        dataset_path=args.dataset_path,
        spatial_dims=args.spatial_dims,
        img_size=args.img_size,
        in_channels=3,
        action_dim=action_dim,
        n_episodes=args.n_episodes,
        episode_length=args.episode_length,
        n_grid=args.n_grid,
        seed=args.seed,
        val_fraction=0.0,
        pin_memory=False,
        chunk_length=args.chunk_length,
        augment=bool(args.dataset_path),
    )
    if args.dataset_path is not None:
        meta = inspect_physics_source(args.dataset_path)
        cfg = replace(
            cfg,
            in_channels=meta["in_channels"],
            action_dim=meta["action_dim"],
            n_episodes=meta["n_episodes"],
            episode_length=meta["episode_length"],
        )
    dataset = build_dataset(cfg, split="all")
    train_cfg = TrainingConfig(batch_size=args.batch_size, num_workers=args.num_workers)
    loader = DataLoader(
        dataset,
        batch_size=args.batch_size,
        shuffle=False,
        **dataloader_worker_kwargs(cfg, train_cfg, num_workers=args.num_workers),
    )
    x_t, a_t, x_tp1 = next(iter(loader))
    source = "synthetic mass-spring" if cfg.dataset_path is None else str(cfg.dataset_path)
    delta = (x_tp1 - x_t).abs().mean().item()
    print("AC-JEPA deformable-object batch")
    print(f"  source        : {source}")
    print(f"  spatial_dims  : {cfg.spatial_dims}")
    print(f"  dataset len   : {len(dataset)} transitions  ({dataset.n_episodes} episodes)")
    print(f"  x_t           : {tuple(x_t.shape)}  dtype={x_t.dtype}")
    print(f"  a_t           : {tuple(a_t.shape)}  dtype={a_t.dtype}")
    print(f"  x_{{t+1}}       : {tuple(x_tp1.shape)}  dtype={x_tp1.dtype}")
    print(f"  mean |x_{{t+1}} - x_t| : {delta:.6f}")
    print(f"  x_t range     : [{x_t.min().item():.4f}, {x_t.max().item():.4f}]")
    print(f"  a_t range     : [{a_t.min().item():.4f}, {a_t.max().item():.4f}]")
    if delta < 1e-6:
        print("  warning       : consecutive frames are nearly identical (check action_gain / stiffness).")


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/eval.py <==
"""Archival evaluation probes for Action-Conditioned JEPA.

* Multi-step open-loop latent rollout MSE at horizons ``k = 1 … K``.
* Frozen linear probes on ``ẑ_{t+k}`` for stiffness class and contact quadrant.
* Linear regression from ``z_t`` onto continuous stiffness (Young's modulus).
* Probe diagnostics: label coverage, train vs val accuracy, ``z_target`` health.
* MSE-only vs VICReg ablation overlay.
* Plot/report writer targeting ``outputs/metrics.png``.
"""

from __future__ import annotations

import json
import logging
import math
import sys
from pathlib import Path
from typing import Any, Sequence

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import Tensor
from torch.optim import AdamW

if __package__:
    from .dataset import DeformableObjectDataset
    from .models.ac_jepa import ACJEPA
else:
    _ROOT = Path(__file__).resolve().parent.parent
    if str(_ROOT) not in sys.path:
        sys.path.insert(0, str(_ROOT))
    from src.dataset import DeformableObjectDataset
    from src.models.ac_jepa import ACJEPA

LOGGER = logging.getLogger("ac_jepa.eval")

try:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
except ImportError as exc:  # pragma: no cover - optional until requirements install
    matplotlib = None  # type: ignore[assignment]
    plt = None  # type: ignore[assignment]
    _MATPLOTLIB_ERROR = exc
else:
    _MATPLOTLIB_ERROR = None


def contact_classes(actions: Tensor, bins: int = 2) -> Tensor:
    """Quantize 2D contact ``(cx, cy)`` into a ``bins x bins`` class grid.

    Args:
        actions: ``(..., A_dim)`` with contact in the first two components.
        bins: Bins per axis. ``2`` yields four quadrants.

    Returns:
        Long tensor of class ids with shape ``actions.shape[:-1]``.
    """
    if bins < 2:
        raise ValueError("bins must be >= 2.")
    cx = actions[..., 0].clamp(0.0, 1.0 - 1e-6)
    cy = actions[..., 1].clamp(0.0, 1.0 - 1e-6)
    bx = (cx * bins).long()
    by = (cy * bins).long()
    return by * bins + bx


@torch.no_grad()
def rollout_predictions(
    model: Any,
    observations: Tensor,
    actions: Tensor,
    max_horizon: int,
    device: torch.device,
    batch_size: int = 8,
    particle_positions: Tensor | None = None,
    particle_velocities: Tensor | None = None,
    start_frame: int = 0,
) -> tuple[Tensor, Tensor]:
    """Predict ``ẑ_{t+k}`` and encode EMA targets ``z_{t+k}`` for ``k=1..K``.

    Args:
        observations: Episode frames ``(N, T, C, H, W)``.
        actions: Episode actions ``(N, T-1, A)``.
        max_horizon: ``K``. Capped at ``T - 1 - start_frame``.
        start_frame: Encode this index as ``z_t`` instead of always frame 0.
            Use ``t>0`` when stiffness is only visible after the object has
            already deformed.
        particle_positions: Optional lattice ``(N, T, P, D)`` for the GNN baseline.
        particle_velocities: Optional lattice velocities ``(N, T, P, D)``.

    Returns:
        ``(z_hat, z_tgt)`` each of shape ``(N, K, D)``.
    """
    model.eval()
    n_episodes, n_frames = observations.shape[0], observations.shape[1]
    if start_frame < 0 or start_frame >= n_frames - 1:
        raise ValueError(
            f"start_frame={start_frame} needs 0 <= start_frame < T-1 (T={n_frames})."
        )
    horizon_limit = n_frames - 1 - start_frame
    k_max = min(max_horizon, horizon_limit)
    if k_max < 1:
        raise ValueError("Need episode_length >= 2 for rollouts.")
    if getattr(model, "requires_particles", False):
        if particle_positions is None or particle_velocities is None:
            raise ValueError("Particle GNN eval requires dataset.positions and dataset.velocities.")
        return model.rollout_from_particles(
            particle_positions[:, start_frame:].to(device),
            particle_velocities[:, start_frame:].to(device),
            actions[:, start_frame : start_frame + k_max].to(device),
            k_max,
            batch_size=batch_size,
        )
    latent_dim = model.latent_dim
    z_hat = torch.empty(n_episodes, k_max, latent_dim, device=device)
    z_tgt = torch.empty(n_episodes, k_max, latent_dim, device=device)
    for start in range(0, n_episodes, batch_size):
        end = min(start + batch_size, n_episodes)
        frames = observations[start:end].to(device)
        acts = actions[start:end, start_frame : start_frame + k_max].to(device)
        z_0 = model.encode(frames[:, start_frame], target=False)
        preds = model.rollout(z_0, acts)
        future = frames[:, start_frame + 1 : start_frame + 1 + k_max].reshape(-1, *frames.shape[2:])
        targets = model.encode(future, target=True).reshape(end - start, k_max, latent_dim)
        z_hat[start:end] = preds
        z_tgt[start:end] = targets
    return z_hat, z_tgt


@torch.no_grad()
def encode_frame_latents(
    model: Any,
    observations: Tensor,
    frame_index: int,
    device: torch.device,
    *,
    batch_size: int = 8,
    target: bool = False,
) -> Tensor:
    """Encode a single frame index for every episode: ``(N, D)``."""
    model.eval()
    n_episodes = observations.shape[0]
    latent_dim = model.latent_dim
    out = torch.empty(n_episodes, latent_dim, device=device)
    for start in range(0, n_episodes, batch_size):
        end = min(start + batch_size, n_episodes)
        frames = observations[start:end, frame_index].to(device)
        out[start:end] = model.encode(frames, target=target)
    return out


def horizon_mse(z_hat: Tensor, z_tgt: Tensor) -> list[float]:
    """Per-horizon mean squared error (averaged over batch and latent dim)."""
    err = (z_hat - z_tgt).pow(2).mean(dim=(0, 2))
    return [float(v) for v in err.detach().cpu()]


def _horizon_labels(labels: Tensor, horizon: int) -> Tensor:
    if labels.ndim == 1:
        return labels
    return labels[:, horizon]


def label_coverage(labels: Tensor, n_classes: int) -> dict[str, Any]:
    """How many distinct classes a split actually contains (and their counts)."""
    flat = labels.reshape(-1).detach().cpu().long()
    n_examples = int(flat.numel())
    if n_examples == 0:
        return {
            "n_examples": 0,
            "n_distinct": 0,
            "class_ids": [],
            "counts": [],
            "n_classes_configured": int(n_classes),
            "missing_class_ids": list(range(int(n_classes))),
        }
    n_bins = max(int(n_classes), int(flat.max().item()) + 1)
    counts = torch.bincount(flat, minlength=n_bins)
    present = torch.nonzero(counts, as_tuple=False).view(-1)
    missing = [i for i in range(int(n_classes)) if i >= counts.numel() or int(counts[i]) == 0]
    return {
        "n_examples": n_examples,
        "n_distinct": int(present.numel()),
        "class_ids": [int(v) for v in present.tolist()],
        "counts": [int(v) for v in counts[: max(int(n_classes), n_bins)].tolist()],
        "n_classes_configured": int(n_classes),
        "missing_class_ids": missing,
    }


def latent_health(z: Tensor, *, gamma: float = 1.0, eps: float = 1e-4) -> dict[str, Any]:
    """Norms and per-dimension spread of a latent tensor ``(..., D)``.

    VICReg's variance hinge is ``mean_j ReLU(gamma - std_j)``. If most
    dimensions sit at ``std_j >= gamma``, the hinge is not binding.
    """
    if z.numel() == 0:
        raise ValueError("latent_health received an empty tensor.")
    flat = z.reshape(-1, z.shape[-1]).float()
    n_vectors, dim = int(flat.shape[0]), int(flat.shape[1])
    norms = flat.norm(dim=-1)
    per_dim_var = flat.var(dim=0, unbiased=False)
    per_dim_std = torch.sqrt(per_dim_var + eps)
    hinge = torch.relu(gamma - per_dim_std)
    below = per_dim_std < gamma
    return {
        "n_vectors": n_vectors,
        "latent_dim": dim,
        "gamma": float(gamma),
        "norm_mean": float(norms.mean().item()),
        "norm_std": float(norms.std(unbiased=False).item()),
        "norm_min": float(norms.min().item()),
        "norm_max": float(norms.max().item()),
        "per_dim_variance_mean": float(per_dim_var.mean().item()),
        "per_dim_variance_median": float(per_dim_var.median().item()),
        "per_dim_std_mean": float(per_dim_std.mean().item()),
        "per_dim_std_min": float(per_dim_std.min().item()),
        "n_dims_std_below_gamma": int(below.sum().item()),
        "frac_dims_std_below_gamma": float(below.float().mean().item()),
        "variance_hinge_mean": float(hinge.mean().item()),
        "variance_hinge_binding": bool(float(hinge.mean().item()) > 1e-3),
    }


def effective_rank(z: Tensor, *, eps: float = 1e-12) -> dict[str, Any]:
    """Participation ratio of the latent covariance: ``(sum λ)² / sum λ²``.

    ``z`` is flattened to ``(N, D)``. Values near 1 are rank-1 collapse;
    values near ``D`` are isotropic. This is not the VICReg variance hinge:
    per-dimension std can sit above ``γ`` while a few eigenmodes still
    dominate the covariance.
    """
    if z.numel() == 0:
        raise ValueError("effective_rank received an empty tensor.")
    flat = z.reshape(-1, z.shape[-1]).float()
    n_vectors, dim = int(flat.shape[0]), int(flat.shape[1])
    if n_vectors < 2:
        raise ValueError("effective_rank needs at least two vectors.")
    centered = flat - flat.mean(dim=0, keepdim=True)
    cov = (centered.transpose(0, 1) @ centered) / float(n_vectors - 1)
    eig = torch.linalg.eigvalsh(cov).clamp(min=0.0)
    eig_sum = float(eig.sum().item())
    eig_sumsq = float(eig.square().sum().item())
    pr = (eig_sum * eig_sum) / max(eig_sumsq, eps)
    eig_max = float(eig.max().item())
    return {
        "participation_ratio": pr,
        "n_vectors": n_vectors,
        "latent_dim": dim,
        "eig_sum": eig_sum,
        "eig_sumsq": eig_sumsq,
        "eig_max": eig_max,
        "eig_frac_top1": eig_max / max(eig_sum, eps),
        "split": "val",
    }


def effective_rank_record_is_final(rank: dict[str, Any] | None, *, min_epochs: int = 200) -> bool:
    """True only when JSON provenance says the rank came from a finished run."""
    if not isinstance(rank, dict) or "z_target" not in rank:
        return False
    if not rank.get("final"):
        return False
    try:
        ckpt_ep = int(rank.get("checkpoint_epoch") or 0)
        jsonl_ep = int(rank.get("metrics_jsonl_train_epochs") or 0)
    except (TypeError, ValueError):
        return False
    return ckpt_ep >= min_epochs and jsonl_ep >= min_epochs


def _train_linear_probe(
    features: Tensor,
    labels: Tensor,
    n_classes: int,
    *,
    epochs: int,
    lr: float,
    device: torch.device,
) -> nn.Linear:
    """Fit a single linear layer on frozen embeddings."""
    probe = nn.Linear(features.shape[1], n_classes).to(device)
    optimizer = AdamW(probe.parameters(), lr=lr, weight_decay=1e-4)
    feats = features.detach()
    y = labels.long()
    probe.train()
    for _ in range(epochs):
        optimizer.zero_grad(set_to_none=True)
        loss = F.cross_entropy(probe(feats), y)
        loss.backward()
        optimizer.step()
    probe.eval()
    return probe


def _train_linear_regressor(
    features: Tensor,
    targets: Tensor,
    *,
    epochs: int,
    lr: float,
    device: torch.device,
) -> tuple[nn.Linear, float, float]:
    """Fit ``D → 1`` on frozen embeddings. Targets are z-scored for stability."""
    y = targets.reshape(-1).float()
    y_mean = float(y.mean().item())
    y_std = float(y.std(unbiased=False).clamp_min(1e-6).item())
    y_n = (y - y_mean) / y_std
    probe = nn.Linear(features.shape[1], 1).to(device)
    optimizer = AdamW(probe.parameters(), lr=lr, weight_decay=1e-4)
    feats = features.detach()
    probe.train()
    for _ in range(epochs):
        optimizer.zero_grad(set_to_none=True)
        pred = probe(feats).squeeze(-1)
        loss = F.mse_loss(pred, y_n)
        loss.backward()
        optimizer.step()
    probe.eval()
    return probe, y_mean, y_std


@torch.no_grad()
def _accuracy(probe: nn.Linear, features: Tensor, labels: Tensor) -> float:
    pred = probe(features).argmax(dim=-1)
    return float((pred == labels).float().mean().item())


@torch.no_grad()
def _regression_scores(
    probe: nn.Linear, features: Tensor, targets: Tensor, y_mean: float, y_std: float
) -> dict[str, float]:
    pred = probe(features).squeeze(-1) * y_std + y_mean
    y = targets.reshape(-1).float()
    mse = float((pred - y).pow(2).mean().item())
    ss_res = float((y - pred).pow(2).sum().item())
    ss_tot = float((y - y.mean()).pow(2).sum().item())
    r2 = float("nan") if ss_tot < 1e-12 else 1.0 - ss_res / ss_tot
    return {"mse": mse, "r2": r2}


def linear_probe_over_horizon(
    z_hat_train: Tensor,
    z_hat_val: Tensor,
    labels_train: Tensor,
    labels_val: Tensor,
    n_classes: int,
    *,
    epochs: int,
    lr: float,
    device: torch.device,
) -> dict[str, Any]:
    """Train one frozen linear probe per horizon.

    Returns val accuracies (paper-facing) plus train accuracies and the
    per-split label coverage the probe actually saw.

    ``z_hat_*`` are ``(N, K, D)``; ``labels_*`` are either ``(N,)`` (episode-level)
    or ``(N, K)`` (step-level).
    """
    k_max = z_hat_train.shape[1]
    val_acc: list[float] = []
    train_acc: list[float] = []
    per_horizon: list[dict[str, Any]] = []
    for horizon in range(k_max):
        feat_tr = z_hat_train[:, horizon]
        feat_va = z_hat_val[:, horizon]
        y_tr = _horizon_labels(labels_train, horizon)
        y_va = _horizon_labels(labels_val, horizon)
        n_present = int(y_tr.max().item()) + 1 if y_tr.numel() else n_classes
        classes = max(n_classes, n_present)
        probe = _train_linear_probe(
            feat_tr, y_tr, classes, epochs=epochs, lr=lr, device=device
        )
        acc_tr = _accuracy(probe, feat_tr, y_tr)
        acc_va = _accuracy(probe, feat_va, y_va)
        train_acc.append(acc_tr)
        val_acc.append(acc_va)
        coverage_tr = label_coverage(y_tr, n_classes)
        coverage_va = label_coverage(y_va, n_classes)
        per_horizon.append(
            {
                "horizon": horizon + 1,
                "train_acc": acc_tr,
                "val_acc": acc_va,
                "train_coverage": coverage_tr,
                "val_coverage": coverage_va,
            }
        )
        LOGGER.info(
            "  probe k=%d  train_acc=%.3f  val_acc=%.3f  "
            "train_distinct=%d/%d n=%d  val_distinct=%d/%d n=%d  val_counts=%s",
            horizon + 1,
            acc_tr,
            acc_va,
            coverage_tr["n_distinct"],
            n_classes,
            coverage_tr["n_examples"],
            coverage_va["n_distinct"],
            n_classes,
            coverage_va["n_examples"],
            coverage_va["counts"],
        )
    return {
        "val_acc": val_acc,
        "train_acc": train_acc,
        "per_horizon": per_horizon,
        "train_coverage": label_coverage(labels_train, n_classes),
        "val_coverage": label_coverage(labels_val, n_classes),
    }


def linear_regression_over_horizon(
    z_train: Tensor,
    z_val: Tensor,
    y_train: Tensor,
    y_val: Tensor,
    *,
    epochs: int,
    lr: float,
    device: torch.device,
) -> dict[str, Any]:
    """Frozen linear regression from ``z`` onto a continuous stiffness scalar."""
    k_max = z_train.shape[1]
    train_r2: list[float] = []
    val_r2: list[float] = []
    train_mse: list[float] = []
    val_mse: list[float] = []
    per_horizon: list[dict[str, Any]] = []
    y_tr = y_train.reshape(-1).float()
    y_va = y_val.reshape(-1).float()
    for horizon in range(k_max):
        probe, y_mean, y_std = _train_linear_regressor(
            z_train[:, horizon], y_tr, epochs=epochs, lr=lr, device=device
        )
        tr = _regression_scores(probe, z_train[:, horizon], y_tr, y_mean, y_std)
        va = _regression_scores(probe, z_val[:, horizon], y_va, y_mean, y_std)
        train_r2.append(tr["r2"])
        val_r2.append(va["r2"])
        train_mse.append(tr["mse"])
        val_mse.append(va["mse"])
        per_horizon.append(
            {
                "horizon": horizon + 1,
                "train_mse": tr["mse"],
                "val_mse": va["mse"],
                "train_r2": tr["r2"],
                "val_r2": va["r2"],
            }
        )
        LOGGER.info(
            "  stiffness-reg k=%d  train_r2=%.3f  val_r2=%.3f  train_mse=%.4g  val_mse=%.4g",
            horizon + 1,
            tr["r2"],
            va["r2"],
            tr["mse"],
            va["mse"],
        )
    return {
        "train_r2": train_r2,
        "val_r2": val_r2,
        "train_mse": train_mse,
        "val_mse": val_mse,
        "per_horizon": per_horizon,
        "n_unique_train": int(torch.unique(y_tr).numel()),
        "n_unique_val": int(torch.unique(y_va).numel()),
        "value_mean": float(y_tr.mean().item()),
        "value_std": float(y_tr.std(unbiased=False).item()),
    }


def _chance_finding(val_acc: list[float], chance: float, n_val: int, name: str) -> str:
    if not val_acc:
        return f"{name}: no probe accuracies recorded."
    mean_acc = float(sum(val_acc) / len(val_acc))
    se = math.sqrt(chance * (1.0 - chance) / max(n_val, 1))
    z_score = (mean_acc - chance) / max(se, 1e-8)
    if n_val < 50:
        return (
            f"{name}: n_val={n_val} is too small for a {len(val_acc)}-horizon linear "
            f"probe (binomial SE≈{se:.3f} at chance={chance:.3f}). Mean val acc="
            f"{mean_acc:.3f} is indistinguishable from sampling noise — not a "
            f"representation-quality result."
        )
    if abs(z_score) < 2.0:
        return (
            f"{name}: after scaling to n_val={n_val}, mean val acc={mean_acc:.3f} is "
            f"still consistent with chance={chance:.3f} (z={z_score:.2f}, SE≈{se:.3f}). "
            f"This is a real limitation: a linear readout of {name} from the latents "
            f"does not beat chance."
        )
    direction = "above" if z_score > 0 else "below"
    return (
        f"{name}: mean val acc={mean_acc:.3f} is {direction} chance={chance:.3f} "
        f"(z={z_score:.2f}, n_val={n_val})."
    )


def evaluate_model(
    model: Any,
    dataset: Any,
    device: torch.device,
    *,
    max_horizon: int = 10,
    probe_epochs: int = 80,
    probe_lr: float = 1e-2,
    contact_bins: int = 2,
    batch_size: int = 8,
    start_frames: Sequence[int] = (0,),
) -> dict[str, Any]:
    """Run rollout MSE + stiffness/contact linear probes for one model.

    ``start_frames`` encodes ``z_t`` at those indices (default frame 0). Extra
    starts (e.g. 3, 5, 7) test stiffness after the object has already moved.
    The top-level payload is always ``start_frames[0]`` so existing tables stay
    comparable; other starts live under ``by_start_frame``.
    """
    n_train, n_val = dataset.split_sizes()
    if n_val < 1:
        raise ValueError("Need a non-empty val split for archival probes.")
    observations = dataset.observations
    raw_actions = dataset.actions
    policy_actions = getattr(dataset, "model_actions", raw_actions)
    stiffness = dataset.stiffness_labels.to(device)
    n_stiff = int(max(int(stiffness.max().item()) + 1, dataset.cfg.n_stiffness_classes))
    n_contact = contact_bins * contact_bins
    y_stiff_tr, y_stiff_va = stiffness[:n_train], stiffness[n_train : n_train + n_val]
    geometry = getattr(dataset, "geometry_labels", None)
    y_geo_tr = y_geo_va = None
    n_geo = 0
    if geometry is not None:
        geo = geometry.to(device).long()
        n_geo = int(max(int(geo.max().item()) + 1, 2))
        y_geo_tr, y_geo_va = geo[:n_train], geo[n_train : n_train + n_val]
    stiffness_values = getattr(dataset, "stiffness_values", None)
    particle_positions = getattr(dataset, "positions", None)
    particle_velocities = getattr(dataset, "velocities", None)
    t_limit = int(observations.shape[1]) - 1
    starts = []
    for raw in start_frames:
        start = int(raw)
        if 0 <= start < t_limit and start not in starts:
            starts.append(start)
    if not starts:
        raise ValueError(f"No valid start_frames in {tuple(start_frames)} (T-1={t_limit}).")

    def _pack(start_frame: int) -> dict[str, Any]:
        z_hat, z_tgt = rollout_predictions(
            model,
            observations,
            policy_actions,
            max_horizon,
            device,
            batch_size=batch_size,
            particle_positions=particle_positions,
            particle_velocities=particle_velocities,
            start_frame=start_frame,
        )
        k_here = int(z_hat.shape[1])
        mse = horizon_mse(z_hat, z_tgt)
        z_tr, z_va = z_hat[:n_train], z_hat[n_train : n_train + n_val]
        z_tgt_tr, z_tgt_va = z_tgt[:n_train], z_tgt[n_train : n_train + n_val]
        contact = contact_classes(
            raw_actions[:, start_frame : start_frame + k_here].to(device),
            bins=contact_bins,
        )
        contact_tr, contact_va = contact[:n_train], contact[n_train : n_train + n_val]
        LOGGER.info(
            "Probes start_frame=%d  n_train=%d  n_val=%d  k_max=%d",
            start_frame, n_train, n_val, k_here,
        )
        z_tgt_stats = latent_health(z_tgt)
        z_hat_stats = latent_health(z_hat)
        rank_tgt = effective_rank(z_tgt_va)
        rank_hat = effective_rank(z_va)
        stiff = linear_probe_over_horizon(
            z_tr, z_va, y_stiff_tr, y_stiff_va, n_stiff,
            epochs=probe_epochs, lr=probe_lr, device=device,
        )
        contact_probe = linear_probe_over_horizon(
            z_tr, z_va, contact_tr, contact_va, n_contact,
            epochs=probe_epochs, lr=probe_lr, device=device,
        )
        stiff_tgt = linear_probe_over_horizon(
            z_tgt_tr, z_tgt_va, y_stiff_tr, y_stiff_va, n_stiff,
            epochs=probe_epochs, lr=probe_lr, device=device,
        )
        stiffness_reg: dict[str, Any] | None = None
        if stiffness_values is not None:
            y_val_cont = stiffness_values.to(device).float()
            y_tr_c, y_va_c = y_val_cont[:n_train], y_val_cont[n_train : n_train + n_val]
            stiffness_reg = linear_regression_over_horizon(
                z_tr, z_va, y_tr_c, y_va_c, epochs=probe_epochs, lr=probe_lr, device=device
            )
        geo_probe = geo_tgt = None
        if y_geo_tr is not None and y_geo_va is not None:
            geo_probe = linear_probe_over_horizon(
                z_tr, z_va, y_geo_tr, y_geo_va, n_geo,
                epochs=probe_epochs, lr=probe_lr, device=device,
            )
            geo_tgt = linear_probe_over_horizon(
                z_tgt_tr, z_tgt_va, y_geo_tr, y_geo_va, n_geo,
                epochs=probe_epochs, lr=probe_lr, device=device,
            )
        context_stiff = context_geo = None
        if not getattr(model, "requires_particles", False):
            z_ctx = encode_frame_latents(
                model, observations, start_frame, device, batch_size=batch_size, target=False
            )
            z_ctx_tr, z_ctx_va = z_ctx[:n_train], z_ctx[n_train : n_train + n_val]
            context_stiff = linear_probe_over_horizon(
                z_ctx_tr.unsqueeze(1), z_ctx_va.unsqueeze(1),
                y_stiff_tr, y_stiff_va, n_stiff,
                epochs=probe_epochs, lr=probe_lr, device=device,
            )
            if y_geo_tr is not None and y_geo_va is not None:
                context_geo = linear_probe_over_horizon(
                    z_ctx_tr.unsqueeze(1), z_ctx_va.unsqueeze(1),
                    y_geo_tr, y_geo_va, n_geo,
                    epochs=probe_epochs, lr=probe_lr, device=device,
                )
        chance_stiff = 1.0 / max(n_stiff, 1)
        chance_contact = 1.0 / max(n_contact, 1)
        chance_geo = 1.0 / max(n_geo, 1) if n_geo else None
        findings = [
            _chance_finding(
                stiff["val_acc"], chance_stiff, n_val, f"stiffness class (start={start_frame})"
            ),
            _chance_finding(
                contact_probe["val_acc"], chance_contact, n_val, f"contact quadrant (start={start_frame})"
            ),
            _chance_finding(
                stiff_tgt["val_acc"], chance_stiff, n_val,
                f"stiffness class z_target (start={start_frame})",
            ),
        ]
        if context_stiff is not None:
            findings.append(
                _chance_finding(
                    context_stiff["val_acc"], chance_stiff, n_val,
                    f"stiffness from z_t (start={start_frame})",
                )
            )
        if geo_probe is not None:
            findings.append(
                _chance_finding(
                    geo_probe["val_acc"], float(chance_geo or 0.5), n_val,
                    f"geometry (start={start_frame})",
                )
            )
            if context_geo is not None:
                findings.append(
                    _chance_finding(
                        context_geo["val_acc"], float(chance_geo or 0.5), n_val,
                        f"geometry from z_t (start={start_frame})",
                    )
                )
        return {
            "start_frame": start_frame,
            "horizons": list(range(1, k_here + 1)),
            "rollout_mse": mse,
            "k_max": k_here,
            "stiffness_probe_acc": stiff["val_acc"],
            "contact_probe_acc": contact_probe["val_acc"],
            "stiffness_probe_train_acc": stiff["train_acc"],
            "contact_probe_train_acc": contact_probe["train_acc"],
            "stiffness_target_probe_acc": stiff_tgt["val_acc"],
            "stiffness_reg_val_r2": None if stiffness_reg is None else stiffness_reg["val_r2"],
            "stiffness_reg_train_r2": None if stiffness_reg is None else stiffness_reg["train_r2"],
            "stiffness_reg_val_mse": None if stiffness_reg is None else stiffness_reg["val_mse"],
            "geometry_probe_acc": None if geo_probe is None else geo_probe["val_acc"],
            "geometry_target_probe_acc": None if geo_tgt is None else geo_tgt["val_acc"],
            "context_stiffness_val_acc": None if context_stiff is None else context_stiff["val_acc"],
            "context_geometry_val_acc": None if context_geo is None else context_geo["val_acc"],
            "chance_stiffness": chance_stiff,
            "chance_contact": chance_contact,
            "chance_geometry": chance_geo,
            "effective_rank": {"z_target": rank_tgt, "z_hat": rank_hat},
            "diagnostics": {
                "start_frame": start_frame,
                "n_train": n_train,
                "n_val": n_val,
                "k_max": k_here,
                "stiffness_val_coverage": stiff["val_coverage"],
                "stiffness_train_coverage": stiff["train_coverage"],
                "contact_val_coverage": contact_probe["val_coverage"],
                "contact_train_coverage": contact_probe["train_coverage"],
                "z_target": z_tgt_stats,
                "z_hat": z_hat_stats,
                "effective_rank": {"z_target": rank_tgt, "z_hat": rank_hat},
                "stiffness_probe": stiff,
                "contact_probe": contact_probe,
                "stiffness_target_encoder_probe": stiff_tgt,
                "stiffness_regression": stiffness_reg,
                "geometry_probe": geo_probe,
                "context_stiffness_probe": context_stiff,
                "context_geometry_probe": context_geo,
                "findings": findings,
            },
            "findings": findings,
        }

    packed = {start: _pack(start) for start in starts}
    primary = packed[starts[0]]
    LOGGER.info("Probe findings: %s", " | ".join(primary["findings"]))
    payload = {
        "horizons": primary["horizons"],
        "rollout_mse": primary["rollout_mse"],
        "stiffness_probe_acc": primary["stiffness_probe_acc"],
        "contact_probe_acc": primary["contact_probe_acc"],
        "stiffness_probe_train_acc": primary["stiffness_probe_train_acc"],
        "contact_probe_train_acc": primary["contact_probe_train_acc"],
        "stiffness_target_probe_acc": primary["stiffness_target_probe_acc"],
        "stiffness_reg_val_r2": primary["stiffness_reg_val_r2"],
        "stiffness_reg_train_r2": primary["stiffness_reg_train_r2"],
        "stiffness_reg_val_mse": primary["stiffness_reg_val_mse"],
        "geometry_probe_acc": primary["geometry_probe_acc"],
        "geometry_target_probe_acc": primary["geometry_target_probe_acc"],
        "context_stiffness_val_acc": primary["context_stiffness_val_acc"],
        "context_geometry_val_acc": primary["context_geometry_val_acc"],
        "chance_stiffness": primary["chance_stiffness"],
        "chance_contact": primary["chance_contact"],
        "chance_geometry": primary["chance_geometry"],
        "n_train": n_train,
        "n_val": n_val,
        "k_max": primary["k_max"],
        "start_frame": starts[0],
        "diagnostics": primary["diagnostics"],
        "effective_rank": primary["effective_rank"],
        "by_start_frame": {str(start): packed[start] for start in starts},
    }
    return payload


def write_probe_diagnostics(
    results: dict[str, dict[str, Any]],
    output_path: Path,
    *,
    extra: dict[str, Any] | None = None,
) -> Path:
    """Write ``outputs/probe_diagnostics.json`` from ``evaluate_model`` payloads."""
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    models: dict[str, Any] = {}
    limitations: list[str] = []
    for name, payload in results.items():
        diag = payload.get("diagnostics") or {}
        rank = payload.get("effective_rank") or diag.get("effective_rank")
        if isinstance(rank, dict):
            rank = dict(rank)
            rank["checkpoint_path"] = payload.get("checkpoint_source") or payload.get("checkpoint")
            rank["checkpoint_epoch"] = payload.get("checkpoint_epoch")
            rank["metrics_jsonl_train_epochs"] = payload.get("metrics_jsonl_train_epochs")
            rank["final"] = bool(payload.get("final"))
        models[name] = {
            "n_train": payload.get("n_train"),
            "n_val": payload.get("n_val"),
            "k_max": payload.get("k_max"),
            "chance_stiffness": payload.get("chance_stiffness"),
            "chance_contact": payload.get("chance_contact"),
            "stiffness_probe_acc": payload.get("stiffness_probe_acc"),
            "stiffness_probe_train_acc": payload.get("stiffness_probe_train_acc"),
            "contact_probe_acc": payload.get("contact_probe_acc"),
            "contact_probe_train_acc": payload.get("contact_probe_train_acc"),
            "stiffness_target_probe_acc": payload.get("stiffness_target_probe_acc"),
            "stiffness_reg_val_r2": payload.get("stiffness_reg_val_r2"),
            "stiffness_reg_train_r2": payload.get("stiffness_reg_train_r2"),
            "stiffness_reg_val_mse": payload.get("stiffness_reg_val_mse"),
            "geometry_probe_acc": payload.get("geometry_probe_acc"),
            "geometry_target_probe_acc": payload.get("geometry_target_probe_acc"),
            "context_stiffness_val_acc": payload.get("context_stiffness_val_acc"),
            "context_geometry_val_acc": payload.get("context_geometry_val_acc"),
            "chance_geometry": payload.get("chance_geometry"),
            "start_frame": payload.get("start_frame", 0),
            "by_start_frame": payload.get("by_start_frame"),
            "stiffness_val_coverage": diag.get("stiffness_val_coverage"),
            "stiffness_train_coverage": diag.get("stiffness_train_coverage"),
            "contact_val_coverage": diag.get("contact_val_coverage"),
            "z_target": diag.get("z_target"),
            "z_hat": diag.get("z_hat"),
            "stiffness_regression": diag.get("stiffness_regression"),
            "effective_rank": rank,
            "checkpoint_path": payload.get("checkpoint_source") or payload.get("checkpoint"),
            "checkpoint_epoch": payload.get("checkpoint_epoch"),
            "metrics_jsonl_train_epochs": payload.get("metrics_jsonl_train_epochs"),
            "final": bool(payload.get("final")),
            "findings": diag.get("findings", []),
        }
        limitations.extend(str(item) for item in diag.get("findings", []))
    document: dict[str, Any] = {
        "models": models,
        "limitation": limitations,
    }
    if extra:
        document.update(extra)
    output_path.write_text(json.dumps(document, indent=2), encoding="utf-8")
    LOGGER.info("Wrote %s", output_path)
    return output_path


def plot_horizon_metrics(
    results: dict[str, dict[str, Any]],
    output_path: Path,
) -> Path:
    """Write a two-panel figure: rollout MSE and linear-probe accuracy vs ``k``."""
    if plt is None:
        raise ImportError(
            "matplotlib is required to write metrics.png. "
            "Install it with `pip install matplotlib`."
        ) from _MATPLOTLIB_ERROR

    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig, axes = plt.subplots(1, 2, figsize=(10.5, 4.2), dpi=160)
    palette = {
        "vicreg": "#1f77b4",
        "mse": "#d62728",
        "mse_baseline": "#d62728",
    }
    labels = {
        "vicreg": "AC-JEPA (VICReg)",
        "mse": "MSE-only baseline",
        "mse_baseline": "MSE-only baseline",
    }

    ax_mse, ax_acc = axes
    for name, payload in results.items():
        horizons = payload["horizons"]
        color = palette.get(name, None)
        legend = labels.get(name, name)
        ax_mse.plot(horizons, payload["rollout_mse"], marker="o", color=color, label=legend)
        ax_acc.plot(
            horizons,
            payload["stiffness_probe_acc"],
            marker="o",
            color=color,
            label=f"{legend} — stiffness",
        )
        ax_acc.plot(
            horizons,
            payload["contact_probe_acc"],
            marker="s",
            linestyle="--",
            color=color,
            alpha=0.75,
            label=f"{legend} — contact",
        )

    first = next(iter(results.values()))
    ax_mse.set_title("Multi-step latent prediction MSE")
    ax_mse.set_xlabel("horizon k")
    ax_mse.set_ylabel(r"MSE$(\hat{z}_{t+k}, z_{t+k})$")
    ax_mse.set_xticks(first["horizons"])
    ax_mse.grid(True, alpha=0.3)
    ax_mse.legend(frameon=False)

    ax_acc.set_title("Frozen linear probe accuracy")
    ax_acc.set_xlabel("horizon k")
    ax_acc.set_ylabel("validation accuracy")
    ax_acc.set_xticks(first["horizons"])
    ax_acc.set_ylim(-0.05, 1.05)
    ax_acc.axhline(first["chance_stiffness"], color="#7f7f7f", linestyle=":", linewidth=1.0, label="chance (stiffness)")
    ax_acc.grid(True, alpha=0.3)
    ax_acc.legend(frameon=False, fontsize=8)

    fig.tight_layout()
    fig.savefig(output_path)
    plt.close(fig)
    LOGGER.info("Wrote %s", output_path)
    return output_path


def run_archival_evaluation(
    models: dict[str, Any],
    dataset: Any,
    device: torch.device,
    metrics_png: Path,
    max_horizon: int = 10,
    probe_epochs: int = 80,
    probe_lr: float = 1e-2,
    contact_bins: int = 2,
) -> dict[str, Any]:
    """Evaluate every named model and export ``outputs/metrics.png``."""
    results: dict[str, dict[str, Any]] = {}
    for name, model in models.items():
        model = model.to(device)
        model.eval()
        LOGGER.info("Archival eval: %s  (K<=%d)", name, max_horizon)
        results[name] = evaluate_model(
            model,
            dataset,
            device,
            max_horizon=max_horizon,
            probe_epochs=probe_epochs,
            probe_lr=probe_lr,
            contact_bins=contact_bins,
        )
        mse_str = ", ".join(f"{v:.4f}" for v in results[name]["rollout_mse"])
        acc_str = ", ".join(f"{v:.3f}" for v in results[name]["stiffness_probe_acc"])
        LOGGER.info("  rollout MSE[k]: %s", mse_str)
        LOGGER.info("  stiffness acc[k]: %s", acc_str)

    png_path = plot_horizon_metrics(results, Path(metrics_png))
    json_path = Path(metrics_png).with_suffix(".json")
    serializable = {
        name: {key: value for key, value in payload.items() if key != "diagnostics"}
        for name, payload in results.items()
    }
    json_path.write_text(json.dumps(serializable, indent=2), encoding="utf-8")
    LOGGER.info("Wrote %s", json_path)
    diag_path = Path(metrics_png).resolve().parent / "probe_diagnostics.json"
    write_probe_diagnostics(results, diag_path)
    return {
        "models": serializable,
        "metrics_png": str(png_path),
        "metrics_json": str(json_path),
        "probe_diagnostics": str(diag_path),
    }


def main(argv: list[str] | None = None) -> None:
    """Standalone eval entrypoint; prefer ``python src/train.py --mode eval``."""
    del argv
    raise SystemExit("Use `python src/train.py --mode eval --ckpt PATH` instead.")


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/losses.py <==
"""VICReg loss for Action-Conditioned JEPA.

VICReg (Bardes, Ponce, LeCun, ICLR 2022) prevents representation collapse
without negative samples by combining three terms on a pair of embeddings
``(ẑ_{t+1}, z_{t+1})``:

* **Invariance** — MSE between the predictor output and the target latent.
* **Variance** — hinge that keeps per-feature batch std at least ``gamma``
  (default 1), blocking constant embeddings.
* **Covariance** — off-diagonal penalty on the batch covariance, decorrelating
  latent dimensions.

The target branch is expected to be stop-gradient (EMA encoder). Variance and
covariance are still evaluated on both tensors so the reported scale matches
the original two-view VICReg objective; gradients flow only through ``z_hat``.
"""

from __future__ import annotations

from typing import TypedDict

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import Tensor


class VICRegTerms(TypedDict):
    """Unweighted constituent losses plus the combined scalar."""

    loss: Tensor
    invariance: Tensor
    variance: Tensor
    covariance: Tensor


def invariance_loss(z_hat: Tensor, z_target: Tensor) -> Tensor:
    """Mean squared error between predicted and target latents.

    Args:
        z_hat: Predictor output ``ẑ_{t+1}``, shape ``(B, D)``.
        z_target: Stop-gradient target ``z_{t+1}``, shape ``(B, D)``.

    Returns:
        Scalar MSE averaged over batch and feature dimensions.
    """
    return F.mse_loss(z_hat, z_target, reduction="mean")


def variance_loss(z: Tensor, gamma: float = 1.0, eps: float = 1e-4) -> Tensor:
    """Hinge on per-feature standard deviation across the batch.

    Enforces ``std_j(z) >= gamma`` for every latent channel ``j``.

    Args:
        z: Embeddings of shape ``(B, D)``.
        gamma: Minimum allowed standard deviation (VICReg uses 1).
        eps: Ridge added inside the square root for numerical stability.

    Returns:
        Scalar ``mean_j ReLU(gamma - std_j)``.
    """
    if z.ndim != 2:
        raise ValueError(f"variance_loss expects (B, D) embeddings, got {tuple(z.shape)}.")
    std = torch.sqrt(z.var(dim=0) + eps)
    return F.relu(gamma - std).mean()


def covariance_loss(z: Tensor) -> Tensor:
    """Off-diagonal squared covariance, normalized by feature count.

    Args:
        z: Embeddings of shape ``(B, D)``. ``B == 1`` returns zero (covariance
            is undefined for a single sample).

    Returns:
        Scalar ``(1/D) * sum_{i ≠ j} C_{ij}^2``.
    """
    if z.ndim != 2:
        raise ValueError(f"covariance_loss expects (B, D) embeddings, got {tuple(z.shape)}.")
    batch_size, dim = z.shape
    if batch_size < 2 or dim < 2:
        return z.new_zeros(())
    z_centered = z - z.mean(dim=0)
    cov = (z_centered.transpose(0, 1) @ z_centered) / float(batch_size - 1)
    off_diag = cov.pow(2).sum() - cov.diag().pow(2).sum()
    return off_diag / float(dim)


def vicreg_loss(
    z_hat: Tensor,
    z_target: Tensor,
    sim_coeff: float = 25.0,
    std_coeff: float = 25.0,
    cov_coeff: float = 1.0,
    gamma: float = 1.0,
    eps: float = 1e-4,
) -> tuple[Tensor, VICRegTerms]:
    """Full VICReg objective between ``ẑ_{t+1}`` and ``z_{t+1}``.

    Args:
        z_hat: Online prediction, shape ``(B, D)``. Gradients flow here.
        z_target: EMA target latent, shape ``(B, D)``. Should be detached.
        sim_coeff: Weight ``λ`` on the invariance (MSE) term.
        std_coeff: Weight ``μ`` on the variance hinge (summed over both views).
        cov_coeff: Weight ``ν`` on the covariance penalty (summed over both views).
        gamma: Variance hinge threshold.
        eps: Numerical ridge for the standard-deviation estimate.

    Returns:
        ``(loss, terms)`` where ``loss`` is the weighted sum and ``terms``
        stores unweighted constituents for logging.
    """
    if z_hat.shape != z_target.shape:
        raise ValueError(
            f"z_hat and z_target shape mismatch: {tuple(z_hat.shape)} vs {tuple(z_target.shape)}."
        )
    if z_hat.ndim != 2:
        raise ValueError(f"VICReg expects (B, D) latents, got {tuple(z_hat.shape)}.")

    inv = invariance_loss(z_hat, z_target)
    var = variance_loss(z_hat, gamma=gamma, eps=eps) + variance_loss(
        z_target, gamma=gamma, eps=eps
    )
    cov = covariance_loss(z_hat) + covariance_loss(z_target)
    loss = sim_coeff * inv + std_coeff * var + cov_coeff * cov
    terms: VICRegTerms = {
        "loss": loss,
        "invariance": inv,
        "variance": var,
        "covariance": cov,
    }
    return loss, terms


def prediction_objective(
    z_hat: Tensor,
    z_target: Tensor,
    loss_type: str = "vicreg",
    sim_coeff: float = 25.0,
    std_coeff: float = 25.0,
    cov_coeff: float = 1.0,
    gamma: float = 1.0,
    eps: float = 1e-4,
) -> tuple[Tensor, VICRegTerms]:
    """Train-time objective with VICReg logging terms always populated.

    ``loss_type="vicreg"`` backprops the full weighted VICReg objective.
    ``"vicreg_no_cov"`` keeps invariance + variance (Variant A).
    ``"mse"`` is invariance only (Variant B). ``smooth_l1`` and ``cosine``
    similarly replace the invariance term while still reporting var/cov.
    """
    _, terms = vicreg_loss(
        z_hat,
        z_target,
        sim_coeff=sim_coeff,
        std_coeff=std_coeff,
        cov_coeff=cov_coeff,
        gamma=gamma,
        eps=eps,
    )
    if loss_type == "vicreg":
        return terms["loss"], terms
    if loss_type == "vicreg_no_cov":
        loss = sim_coeff * terms["invariance"] + std_coeff * terms["variance"]
        terms["loss"] = loss
        return loss, terms
    if loss_type == "mse":
        loss = terms["invariance"]
    elif loss_type == "smooth_l1":
        loss = F.smooth_l1_loss(z_hat, z_target, reduction="mean")
        terms["invariance"] = loss
    elif loss_type == "cosine":
        loss = 1.0 - F.cosine_similarity(z_hat, z_target, dim=-1).mean()
        terms["invariance"] = loss
    else:
        raise ValueError(f"Unknown loss_type '{loss_type}'.")
    terms["loss"] = loss
    return loss, terms


class VICRegLoss(nn.Module):
    """Module wrapper around :func:`vicreg_loss` for use as a criterion."""

    def __init__(
        self,
        sim_coeff: float = 25.0,
        std_coeff: float = 25.0,
        cov_coeff: float = 1.0,
        gamma: float = 1.0,
        eps: float = 1e-4,
    ) -> None:
        super().__init__()
        self.sim_coeff = sim_coeff
        self.std_coeff = std_coeff
        self.cov_coeff = cov_coeff
        self.gamma = gamma
        self.eps = eps

    def forward(self, z_hat: Tensor, z_target: Tensor) -> tuple[Tensor, VICRegTerms]:
        return vicreg_loss(
            z_hat,
            z_target,
            sim_coeff=self.sim_coeff,
            std_coeff=self.std_coeff,
            cov_coeff=self.cov_coeff,
            gamma=self.gamma,
            eps=self.eps,
        )


==> reproduction/src/models/__init__.py <==
"""AC-JEPA model components."""

from .ac_jepa import (
    ACJEPA,
    ACJEPAOutput,
    ActionPredictor,
    ResNetEncoder,
    VisionTransformerEncoder,
    build_encoder,
)
from .pixel_ae import PixelDecoder, PixelSpaceAutoencoder
from .particle_gnn import ParticleGraphWorldModel

__all__ = [
    "ACJEPA",
    "ACJEPAOutput",
    "ActionPredictor",
    "ParticleGraphWorldModel",
    "PixelDecoder",
    "PixelSpaceAutoencoder",
    "ResNetEncoder",
    "VisionTransformerEncoder",
    "build_encoder",
]


==> reproduction/src/models/ac_jepa.py <==
"""Action-Conditioned JEPA world model.

The online encoder ``f_θ`` maps an observation ``x_t`` to a latent ``z_t``.
An action-conditioned predictor ``g_φ`` maps ``[z_t, a_t]`` to a forecast
``ẑ_{t+1}``. A stop-gradient target encoder ``f_θ̄`` (EMA of ``f_θ``) encodes
``x_{t+1}`` into the regression target ``z_{t+1}``.

Gradient flow is restricted to ``f_θ`` and ``g_φ``. ``f_θ̄`` is updated only
by the momentum rule ``θ̄ ← τ θ̄ + (1 − τ) θ`` with default ``τ = 0.996``.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterator

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import Tensor

from ..config import ModelConfig


class DropPath(nn.Module):
    """Stochastic depth (per-sample residual dropout)."""

    def __init__(self, drop_prob: float = 0.0) -> None:
        super().__init__()
        self.drop_prob = float(drop_prob)

    def forward(self, x: Tensor) -> Tensor:
        if self.drop_prob == 0.0 or not self.training:
            return x
        keep = 1.0 - self.drop_prob
        mask = x.new_empty((x.shape[0],) + (1,) * (x.ndim - 1)).bernoulli_(keep)
        return x * mask / keep


class FeedForward(nn.Module):
    """Two-layer GELU MLP used inside transformer blocks."""

    def __init__(self, dim: int, mlp_ratio: float, dropout: float) -> None:
        super().__init__()
        hidden = int(dim * mlp_ratio)
        self.net = nn.Sequential(
            nn.Linear(dim, hidden),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden, dim),
            nn.Dropout(dropout),
        )

    def forward(self, x: Tensor) -> Tensor:
        return self.net(x)


class TransformerBlock(nn.Module):
    """Pre-LN multi-head self-attention block."""

    def __init__(
        self,
        dim: int,
        num_heads: int,
        mlp_ratio: float,
        dropout: float,
        drop_path: float = 0.0,
    ) -> None:
        super().__init__()
        if dim % num_heads != 0:
            raise ValueError(f"dim={dim} must be divisible by num_heads={num_heads}.")
        self.num_heads = num_heads
        self.head_dim = dim // num_heads
        self.dropout = dropout
        self.norm1 = nn.LayerNorm(dim)
        self.qkv = nn.Linear(dim, dim * 3)
        self.proj = nn.Linear(dim, dim)
        self.proj_drop = nn.Dropout(dropout)
        self.drop_path = DropPath(drop_path)
        self.norm2 = nn.LayerNorm(dim)
        self.mlp = FeedForward(dim, mlp_ratio, dropout)

    def _attention(self, x: Tensor) -> Tensor:
        batch, tokens, dim = x.shape
        qkv = self.qkv(x).reshape(batch, tokens, 3, self.num_heads, self.head_dim)
        q, k, v = qkv.unbind(dim=2)
        q = q.transpose(1, 2)
        k = k.transpose(1, 2)
        v = v.transpose(1, 2)
        drop_p = self.dropout if self.training else 0.0
        attn = F.scaled_dot_product_attention(q, k, v, dropout_p=drop_p)
        attn = attn.transpose(1, 2).reshape(batch, tokens, dim)
        return self.proj_drop(self.proj(attn))

    def forward(self, x: Tensor) -> Tensor:
        x = x + self.drop_path(self._attention(self.norm1(x)))
        x = x + self.drop_path(self.mlp(self.norm2(x)))
        return x


class ResidualMLPBlock(nn.Module):
    """Pre-LN residual MLP block for concat/FiLM predictors."""

    def __init__(self, dim: int, mlp_ratio: float, dropout: float) -> None:
        super().__init__()
        hidden = int(dim * mlp_ratio)
        self.norm = nn.LayerNorm(dim)
        self.fc1 = nn.Linear(dim, hidden)
        self.fc2 = nn.Linear(hidden, dim)
        self.drop = nn.Dropout(dropout)
        nn.init.zeros_(self.fc2.weight)
        nn.init.zeros_(self.fc2.bias)

    def forward(self, x: Tensor) -> Tensor:
        h = self.fc2(self.drop(F.gelu(self.fc1(self.norm(x)))))
        return x + self.drop(h)


class PatchEmbed(nn.Module):
    """Non-overlapping convolutional patch embedding."""

    def __init__(self, img_size: int, patch_size: int, in_channels: int, embed_dim: int) -> None:
        super().__init__()
        self.img_size = img_size
        self.patch_size = patch_size
        self.grid_size = img_size // patch_size
        self.num_patches = self.grid_size * self.grid_size
        self.proj = nn.Conv2d(in_channels, embed_dim, kernel_size=patch_size, stride=patch_size)

    def forward(self, x: Tensor) -> Tensor:
        _, _, height, width = x.shape
        if height != self.img_size or width != self.img_size:
            raise ValueError(
                f"Expected square frames of size {self.img_size}, got {height}x{width}."
            )
        x = self.proj(x)
        return x.flatten(2).transpose(1, 2)


def _zero_residual_mlp_heads(module: nn.Module) -> None:
    """Restore identity-at-init after generic Linear initialization."""
    if isinstance(module, ResidualMLPBlock):
        nn.init.zeros_(module.fc2.weight)
        nn.init.zeros_(module.fc2.bias)


def _init_transformer_weights(module: nn.Module) -> None:
    if isinstance(module, nn.Linear):
        nn.init.trunc_normal_(module.weight, std=0.02)
        if module.bias is not None:
            nn.init.zeros_(module.bias)
    elif isinstance(module, nn.Conv2d):
        nn.init.trunc_normal_(module.weight, std=0.02)
        if module.bias is not None:
            nn.init.zeros_(module.bias)
    elif isinstance(module, nn.LayerNorm):
        nn.init.ones_(module.weight)
        nn.init.zeros_(module.bias)


class VisionTransformerEncoder(nn.Module):
    """ViT encoder: ``(B, C, H, W) -> (B, D)`` via a CLS token."""

    def __init__(self, cfg: ModelConfig) -> None:
        super().__init__()
        self.cfg = cfg
        self.embed_dim = cfg.embed_dim
        self.latent_dim = cfg.effective_latent_dim
        self.patch_embed = PatchEmbed(
            cfg.img_size, cfg.patch_size, cfg.in_channels, cfg.embed_dim
        )
        self.cls_token = nn.Parameter(torch.zeros(1, 1, cfg.embed_dim))
        self.pos_embed = nn.Parameter(
            torch.zeros(1, 1 + self.patch_embed.num_patches, cfg.embed_dim)
        )
        self.pos_drop = nn.Dropout(cfg.dropout)
        drop_rates = torch.linspace(0.0, cfg.drop_path, cfg.encoder_depth).tolist()
        self.blocks = nn.ModuleList(
            [
                TransformerBlock(
                    dim=cfg.embed_dim,
                    num_heads=cfg.encoder_num_heads,
                    mlp_ratio=cfg.mlp_ratio,
                    dropout=cfg.dropout,
                    drop_path=drop_rates[i],
                )
                for i in range(cfg.encoder_depth)
            ]
        )
        self.norm = nn.LayerNorm(cfg.embed_dim)
        self.latent_proj = (
            nn.Identity()
            if self.latent_dim == cfg.embed_dim
            else nn.Linear(cfg.embed_dim, self.latent_dim)
        )
        self.latent_norm = nn.LayerNorm(self.latent_dim)
        nn.init.trunc_normal_(self.cls_token, std=0.02)
        nn.init.trunc_normal_(self.pos_embed, std=0.02)
        self.apply(_init_transformer_weights)

    def forward(self, x: Tensor) -> Tensor:
        batch = x.shape[0]
        tokens = self.patch_embed(x)
        cls = self.cls_token.expand(batch, -1, -1)
        tokens = torch.cat([cls, tokens], dim=1)
        tokens = self.pos_drop(tokens + self.pos_embed)
        for block in self.blocks:
            tokens = block(tokens)
        pooled = self.norm(tokens)[:, 0]
        return self.latent_norm(self.latent_proj(pooled))


class _BasicBlock(nn.Module):
    """CIFAR-style residual block (3x3 / 3x3)."""

    def __init__(self, in_channels: int, out_channels: int, stride: int = 1) -> None:
        super().__init__()
        self.conv1 = nn.Conv2d(in_channels, out_channels, 3, stride=stride, padding=1, bias=False)
        self.bn1 = nn.BatchNorm2d(out_channels)
        self.conv2 = nn.Conv2d(out_channels, out_channels, 3, stride=1, padding=1, bias=False)
        self.bn2 = nn.BatchNorm2d(out_channels)
        if stride != 1 or in_channels != out_channels:
            self.skip = nn.Sequential(
                nn.Conv2d(in_channels, out_channels, 1, stride=stride, bias=False),
                nn.BatchNorm2d(out_channels),
            )
        else:
            self.skip = nn.Identity()

    def forward(self, x: Tensor) -> Tensor:
        residual = self.skip(x)
        x = F.relu(self.bn1(self.conv1(x)), inplace=True)
        x = self.bn2(self.conv2(x))
        return F.relu(x + residual, inplace=True)


class ResNetEncoder(nn.Module):
    """Lightweight ResNet encoder: ``(B, C, H, W) -> (B, D)``."""

    def __init__(self, cfg: ModelConfig) -> None:
        super().__init__()
        self.cfg = cfg
        self.latent_dim = cfg.effective_latent_dim
        stem_width = 64
        self.stem = nn.Sequential(
            nn.Conv2d(cfg.in_channels, stem_width, kernel_size=3, stride=1, padding=1, bias=False),
            nn.BatchNorm2d(stem_width),
            nn.ReLU(inplace=True),
        )
        self.layer1 = self._make_layer(stem_width, 64, n_blocks=2, stride=1)
        self.layer2 = self._make_layer(64, 128, n_blocks=2, stride=2)
        self.layer3 = self._make_layer(128, 256, n_blocks=2, stride=2)
        self.layer4 = self._make_layer(256, 512, n_blocks=2, stride=2)
        self.pool = nn.AdaptiveAvgPool2d(1)
        self.fc = nn.Linear(512, self.latent_dim)
        self.latent_norm = nn.LayerNorm(self.latent_dim)
        self._init_resnet()

    @staticmethod
    def _make_layer(in_channels: int, out_channels: int, n_blocks: int, stride: int) -> nn.Sequential:
        blocks = [_BasicBlock(in_channels, out_channels, stride=stride)]
        blocks.extend(_BasicBlock(out_channels, out_channels, stride=1) for _ in range(n_blocks - 1))
        return nn.Sequential(*blocks)

    def _init_resnet(self) -> None:
        for module in self.modules():
            if isinstance(module, nn.Conv2d):
                nn.init.kaiming_normal_(module.weight, mode="fan_out", nonlinearity="relu")
            elif isinstance(module, nn.BatchNorm2d):
                nn.init.ones_(module.weight)
                nn.init.zeros_(module.bias)
            elif isinstance(module, nn.Linear):
                nn.init.trunc_normal_(module.weight, std=0.02)
                nn.init.zeros_(module.bias)

    def forward(self, x: Tensor) -> Tensor:
        x = self.stem(x)
        x = self.layer1(x)
        x = self.layer2(x)
        x = self.layer3(x)
        x = self.layer4(x)
        x = self.pool(x).flatten(1)
        return self.latent_norm(self.fc(x))


def build_encoder(cfg: ModelConfig) -> nn.Module:
    """Construct the observation encoder named in ``cfg.backbone``."""
    if cfg.backbone == "vit":
        return VisionTransformerEncoder(cfg)
    if cfg.backbone == "cnn":
        return ResNetEncoder(cfg)
    raise ValueError(f"Unknown backbone '{cfg.backbone}'. Use 'vit' or 'cnn'.")


class ActionPredictor(nn.Module):
    """Action-conditioned dynamics head: ``[z_t, a_t] -> ẑ_{t+1}``.

    ``fuse_mode="concat"`` (default) embeds the action, concatenates it with
    ``z_t``, and mixes the pair with residual MLP blocks. ``"token"`` feeds
    ``(z, a)`` as a two-token transformer sequence. ``"film"`` modulates
    ``z_t`` with a feature-wise affine transform predicted from ``a_t``.
    """

    def __init__(self, cfg: ModelConfig) -> None:
        super().__init__()
        self.cfg = cfg
        self.fuse_mode = cfg.fuse_mode
        self.condition_on_action = bool(cfg.condition_on_action)
        latent_dim = cfg.effective_latent_dim
        pred_dim = cfg.predictor_embed_dim
        if not self.condition_on_action:
            self.uncond_proj = nn.Linear(latent_dim, pred_dim)
            self.mixer = nn.Sequential(
                *[
                    ResidualMLPBlock(pred_dim, cfg.mlp_ratio, cfg.dropout)
                    for _ in range(cfg.predictor_depth)
                ]
            )
            self.head = nn.Sequential(
                nn.LayerNorm(pred_dim),
                nn.Linear(pred_dim, latent_dim),
            )
            self.apply(_init_transformer_weights)
            self.apply(_zero_residual_mlp_heads)
            return
        self.action_embed = nn.Sequential(
            nn.Linear(cfg.action_dim, cfg.action_embed_dim),
            nn.GELU(),
            nn.Linear(cfg.action_embed_dim, cfg.action_embed_dim),
            nn.LayerNorm(cfg.action_embed_dim),
        )
        if cfg.fuse_mode == "concat":
            self.fuse_proj = nn.Linear(latent_dim + cfg.action_embed_dim, pred_dim)
            self.mixer = nn.Sequential(
                *[
                    ResidualMLPBlock(pred_dim, cfg.mlp_ratio, cfg.dropout)
                    for _ in range(cfg.predictor_depth)
                ]
            )
        elif cfg.fuse_mode == "film":
            self.film = nn.Linear(cfg.action_embed_dim, 2 * latent_dim)
            self.fuse_proj = nn.Linear(latent_dim, pred_dim)
            self.mixer = nn.Sequential(
                *[
                    ResidualMLPBlock(pred_dim, cfg.mlp_ratio, cfg.dropout)
                    for _ in range(cfg.predictor_depth)
                ]
            )
        elif cfg.fuse_mode == "token":
            self.z_proj = nn.Linear(latent_dim, pred_dim)
            self.a_proj = nn.Linear(cfg.action_embed_dim, pred_dim)
            drop_rates = torch.linspace(0.0, cfg.drop_path, max(cfg.predictor_depth, 1)).tolist()
            self.mixer = nn.ModuleList(
                [
                    TransformerBlock(
                        dim=pred_dim,
                        num_heads=cfg.predictor_num_heads,
                        mlp_ratio=cfg.mlp_ratio,
                        dropout=cfg.dropout,
                        drop_path=drop_rates[i],
                    )
                    for i in range(cfg.predictor_depth)
                ]
            )
            self.mixer_norm = nn.LayerNorm(pred_dim)
        else:
            raise ValueError(f"Unknown fuse_mode '{cfg.fuse_mode}'.")
        self.head = nn.Sequential(
            nn.LayerNorm(pred_dim),
            nn.Linear(pred_dim, latent_dim),
        )
        self.apply(_init_transformer_weights)
        self.apply(_zero_residual_mlp_heads)

    def forward(self, z_t: Tensor, a_t: Tensor) -> Tensor:
        if z_t.ndim != 2 or a_t.ndim != 2:
            raise ValueError(
                f"Predictor expects z_t (B, D) and a_t (B, A); got {tuple(z_t.shape)}, {tuple(a_t.shape)}."
            )
        if z_t.shape[0] != a_t.shape[0]:
            raise ValueError(
                f"Batch mismatch between z_t ({z_t.shape[0]}) and a_t ({a_t.shape[0]})."
            )
        if not self.condition_on_action:
            return self.head(self.mixer(self.uncond_proj(z_t)))
        a_embed = self.action_embed(a_t)
        if self.fuse_mode == "concat":
            hidden = self.mixer(self.fuse_proj(torch.cat([z_t, a_embed], dim=-1)))
        elif self.fuse_mode == "film":
            gamma, beta = self.film(a_embed).chunk(2, dim=-1)
            hidden = self.mixer(self.fuse_proj((1.0 + gamma) * z_t + beta))
        else:
            tokens = torch.stack([self.z_proj(z_t), self.a_proj(a_embed)], dim=1)
            for block in self.mixer:
                tokens = block(tokens)
            hidden = self.mixer_norm(tokens)[:, 0]
        return self.head(hidden)


@dataclass
class ACJEPAOutput:
    """Latents produced by a single AC-JEPA forward pass."""

    z_t: Tensor
    z_hat_tp1: Tensor
    z_tp1: Tensor | None = None


class ACJEPA(nn.Module):
    """Full AC-JEPA module: online encoder, predictor, and EMA target encoder.

    Args:
        cfg: Architecture hyperparameters. ``ema_momentum`` is the target
            update rate ``τ`` (0.996 by default).
    """

    def __init__(self, cfg: ModelConfig | None = None) -> None:
        super().__init__()
        self.cfg = cfg if cfg is not None else ModelConfig()
        self.latent_dim = self.cfg.effective_latent_dim
        self.encoder = build_encoder(self.cfg)
        self.predictor = ActionPredictor(self.cfg)
        self.target_encoder = build_encoder(self.cfg)
        self.tau = float(self.cfg.ema_momentum)
        self._copy_online_to_target()
        self._freeze_target_encoder()

    def _copy_online_to_target(self) -> None:
        self.target_encoder.load_state_dict(self.encoder.state_dict())

    def _freeze_target_encoder(self) -> None:
        self.target_encoder.eval()
        for param in self.target_encoder.parameters():
            param.requires_grad_(False)

    def train(self, mode: bool = True) -> ACJEPA:
        """Keep the target encoder in eval mode so BN/dropout stay frozen."""
        super().train(mode)
        self.target_encoder.eval()
        return self

    def trainable_parameters(self) -> Iterator[nn.Parameter]:
        """Parameters that should receive gradients (encoder + predictor)."""
        yield from self.encoder.parameters()
        yield from self.predictor.parameters()

    @torch.no_grad()
    def update_target_encoder(self, tau: float | None = None) -> None:
        """EMA update ``θ̄ ← τ θ̄ + (1 − τ) θ``.

        Buffers (e.g. BatchNorm running stats) are copied from the online
        encoder rather than interpolated, matching BYOL/JEPA practice.
        """
        momentum = self.tau if tau is None else float(tau)
        if not 0.0 <= momentum <= 1.0:
            raise ValueError(f"tau must lie in [0, 1], got {momentum}.")
        for online_param, target_param in zip(
            self.encoder.parameters(), self.target_encoder.parameters(), strict=True
        ):
            target_param.data.lerp_(online_param.data, 1.0 - momentum)
        for online_buf, target_buf in zip(
            self.encoder.buffers(), self.target_encoder.buffers(), strict=True
        ):
            target_buf.data.copy_(online_buf.data)

    def encode(self, x: Tensor, *, target: bool = False) -> Tensor:
        """Encode frames with the online (``target=False``) or EMA encoder."""
        if target:
            with torch.no_grad():
                return self.target_encoder(x)
        return self.encoder(x)

    def forward(self, x_t: Tensor, a_t: Tensor, x_tp1: Tensor | None = None) -> ACJEPAOutput:
        """Predict ``ẑ_{t+1}`` and optionally encode the EMA target.

        Args:
            x_t: Observation batch ``(B, C, H, W)``.
            a_t: Action batch ``(B, A_dim)``.
            x_tp1: Future observation ``(B, C, H, W)``. If omitted, ``z_tp1``
                is ``None`` (inference / rollout).

        Returns:
            :class:`ACJEPAOutput` with ``z_t``, ``z_hat_tp1``, and detached
            ``z_tp1`` when ``x_tp1`` is provided.
        """
        z_t = self.encoder(x_t)
        z_hat_tp1 = self.predictor(z_t, a_t)
        z_tp1: Tensor | None = None
        if x_tp1 is not None:
            with torch.no_grad():
                z_tp1 = self.target_encoder(x_tp1)
                z_tp1 = z_tp1.detach()
        return ACJEPAOutput(z_t=z_t, z_hat_tp1=z_hat_tp1, z_tp1=z_tp1)

    def rollout(self, z_t: Tensor, actions: Tensor) -> Tensor:
        """Open-loop latent rollout ``ẑ_{t+1:t+K}`` from ``(z_t, a_{t:t+K-1})``.

        Args:
            z_t: Current latent, shape ``(B, D)``.
            actions: Action sequence, shape ``(B, K, A_dim)``.

        Returns:
            Predicted latents of shape ``(B, K, D)``, where index ``k`` is
            ``ẑ_{t+k+1}`` (``k=0`` is the one-step prediction).
        """
        if actions.ndim != 3:
            raise ValueError(f"rollout expects actions (B, K, A), got {tuple(actions.shape)}.")
        latent = z_t
        preds: list[Tensor] = []
        for step in range(actions.shape[1]):
            latent = self.predictor(latent, actions[:, step])
            preds.append(latent)
        return torch.stack(preds, dim=1)


==> reproduction/src/models/particle_gnn.py <==
"""GNS / DPI-Net style particle-graph world model.

Message passing uses the mass-spring lattice connectivity already built by
:func:`src.dataset._edge_list` (structural + shear springs). The model
predicts the next particle positions (and velocities) rather than a ViT
latent, matching the established deformable-object baseline family used by
DPI-Net, GNS, and PhysWorld-style particle simulators.

This is a *within-simulator* baseline: it sees the same synthetic lattice
trajectories as AC-JEPA, not captured video or MPM-optimized digital twins.
"""

from __future__ import annotations

from typing import Iterator

import torch
import torch.nn as nn
from torch import Tensor

from ..config import DataConfig, ModelConfig
from ..dataset import _edge_list, _grid_positions


def _mlp(in_dim: int, hidden: int, out_dim: int, layers: int = 2) -> nn.Sequential:
    mods: list[nn.Module] = []
    dim = in_dim
    for i in range(layers - 1):
        mods.extend([nn.Linear(dim, hidden), nn.GELU()])
        dim = hidden
    mods.append(nn.Linear(dim, out_dim))
    return nn.Sequential(*mods)


class ParticleGraphWorldModel(nn.Module):
    """Encode-process-decode GNN over the ``n_grid`` mass-spring lattice.

    Node features are ``[position, velocity, rest_position]``. External
    contact forces enter as per-node features using the same Gaussian kernel
    as :class:`~src.dataset.MassSpringSimulator`. Edges are the undirected
    spring list from :func:`src.dataset._edge_list`, duplicated both ways
    for message passing.
    """

    requires_particles: bool = True

    def __init__(
        self,
        model_cfg: ModelConfig | None = None,
        data_cfg: DataConfig | None = None,
        *,
        hidden_dim: int = 64,
        message_steps: int = 3,
    ) -> None:
        super().__init__()
        self.model_cfg = model_cfg if model_cfg is not None else ModelConfig()
        self.data_cfg = data_cfg if data_cfg is not None else DataConfig()
        self.spatial_dims = int(self.data_cfg.spatial_dims)
        self.n_grid = int(self.data_cfg.n_grid)
        self.n_particles = int(self.data_cfg.n_particles)
        self.hidden_dim = int(hidden_dim)
        self.message_steps = int(message_steps)
        self.latent_dim = int(self.model_cfg.effective_latent_dim)
        rest = torch.from_numpy(_grid_positions(self.n_grid, self.spatial_dims).copy())
        edges = torch.from_numpy(_edge_list(self.n_grid, self.spatial_dims).copy()).long()
        src = torch.cat([edges[:, 0], edges[:, 1]], dim=0)
        dst = torch.cat([edges[:, 1], edges[:, 0]], dim=0)
        rest_len = torch.norm(rest[edges[:, 1]] - rest[edges[:, 0]], dim=-1)
        rest_len = torch.cat([rest_len, rest_len], dim=0)
        self.register_buffer("rest_pos", rest.float())
        self.register_buffer("edge_src", src)
        self.register_buffer("edge_dst", dst)
        self.register_buffer("rest_length", rest_len.float())
        node_in = self.spatial_dims * 3 + self.spatial_dims + 2  # pos, vel, rest, force, weight, dist
        edge_in = self.spatial_dims + 2  # rel pos, dist, rest length
        self.node_encoder = _mlp(node_in, hidden_dim, hidden_dim)
        self.edge_encoder = _mlp(edge_in, hidden_dim, hidden_dim)
        self.message_mlp = _mlp(hidden_dim * 3, hidden_dim, hidden_dim)
        self.update_mlp = _mlp(hidden_dim * 2, hidden_dim, hidden_dim)
        self.pos_head = _mlp(hidden_dim, hidden_dim, self.spatial_dims)
        self.vel_head = _mlp(hidden_dim, hidden_dim, self.spatial_dims)
        self.readout = nn.Sequential(
            nn.LayerNorm(hidden_dim),
            nn.Linear(hidden_dim, self.latent_dim),
        )
        self.tau = float(self.model_cfg.ema_momentum)

    def trainable_parameters(self) -> Iterator[nn.Parameter]:
        return self.parameters()

    def update_target_encoder(self, tau: float | None = None) -> None:
        """No EMA target; particle GNN is trained with next-state MSE."""
        del tau

    def _action_node_features(self, positions: Tensor, actions: Tensor) -> Tensor:
        dims = self.spatial_dims
        contact = actions[:, :dims].unsqueeze(1)
        force = actions[:, dims : 2 * dims].unsqueeze(1) * float(self.data_cfg.action_gain)
        offset = positions - contact
        dist2 = offset.pow(2).sum(dim=-1, keepdim=True)
        radius2 = float(self.data_cfg.contact_radius) ** 2
        weights = torch.exp(-dist2 / (2.0 * radius2 + 1e-8))
        weights = weights / (weights.sum(dim=1, keepdim=True) + 1e-8)
        applied = weights * force
        return torch.cat([applied, weights, torch.sqrt(dist2 + 1e-8)], dim=-1)

    def _edge_attr(self, positions: Tensor) -> Tensor:
        src = positions[:, self.edge_src]
        dst = positions[:, self.edge_dst]
        rel = dst - src
        dist = torch.norm(rel, dim=-1, keepdim=True)
        rest = self.rest_length.view(1, -1, 1).expand(positions.shape[0], -1, 1)
        return torch.cat([rel, dist, rest], dim=-1)

    def _scatter_sum(self, messages: Tensor) -> Tensor:
        batch, n_edges, hidden = messages.shape
        n_nodes = self.n_particles
        flat = messages.reshape(batch * n_edges, hidden)
        dst = self.edge_dst.view(1, n_edges).expand(batch, n_edges)
        dst = dst + torch.arange(batch, device=messages.device).view(batch, 1) * n_nodes
        agg = messages.new_zeros(batch * n_nodes, hidden)
        agg.index_add_(0, dst.reshape(-1), flat)
        return agg.view(batch, n_nodes, hidden)

    def encode_nodes(self, positions: Tensor, velocities: Tensor, actions: Tensor) -> Tensor:
        rest = self.rest_pos.unsqueeze(0).expand(positions.shape[0], -1, -1)
        action_feat = self._action_node_features(positions, actions)
        nodes = torch.cat([positions, velocities, rest, action_feat], dim=-1)
        hidden = self.node_encoder(nodes)
        edge_h = self.edge_encoder(self._edge_attr(positions))
        for _ in range(self.message_steps):
            src_h = hidden[:, self.edge_src]
            dst_h = hidden[:, self.edge_dst]
            messages = self.message_mlp(torch.cat([src_h, dst_h, edge_h], dim=-1))
            aggregated = self._scatter_sum(messages)
            hidden = hidden + self.update_mlp(torch.cat([hidden, aggregated], dim=-1))
        return hidden

    def encode_state(
        self, positions: Tensor, velocities: Tensor, actions: Tensor | None = None
    ) -> Tensor:
        """Pool GNN node embeddings into a latent ``(B, D)`` for archival probes."""
        if actions is None:
            actions = positions.new_zeros(positions.shape[0], self.model_cfg.action_dim)
        hidden = self.encode_nodes(positions, velocities, actions)
        return self.readout(hidden.mean(dim=1))

    def encode(self, x: Tensor, *, target: bool = False) -> Tensor:
        """Particle GNN does not encode pixels; use :meth:`encode_state`."""
        del target
        raise TypeError(
            "ParticleGraphWorldModel.encode() does not take image frames. "
            "Call encode_state(positions, velocities, actions) or "
            "rollout_from_particles(...)."
        )

    def step(
        self, positions: Tensor, velocities: Tensor, actions: Tensor
    ) -> tuple[Tensor, Tensor, Tensor]:
        hidden = self.encode_nodes(positions, velocities, actions)
        pred_pos = positions + self.pos_head(hidden)
        pred_vel = velocities + self.vel_head(hidden)
        latent = self.readout(hidden.mean(dim=1))
        return pred_pos, pred_vel, latent

    def forward(
        self, positions: Tensor, velocities: Tensor, actions: Tensor
    ) -> tuple[Tensor, Tensor, Tensor]:
        return self.step(positions, velocities, actions)

    def rollout(self, z_t: Tensor, actions: Tensor) -> Tensor:
        del z_t, actions
        raise TypeError(
            "ParticleGraphWorldModel.rollout expects particle state; use "
            "rollout_from_particles(positions, velocities, actions, k_max)."
        )

    @torch.no_grad()
    def rollout_from_particles(
        self,
        positions: Tensor,
        velocities: Tensor,
        actions: Tensor,
        k_max: int,
        batch_size: int = 8,
    ) -> tuple[Tensor, Tensor]:
        """Autoregressive particle rollout scored in pooled-latent space.

        ``ẑ_{t+k}`` is the GNN readout of the *predicted* lattice after ``k``
        steps; ``z_{t+k}`` is the readout of the ground-truth lattice.
        """
        self.eval()
        n_episodes = positions.shape[0]
        k_max = min(int(k_max), int(actions.shape[1]), int(positions.shape[1] - 1))
        z_hat = positions.new_empty(n_episodes, k_max, self.latent_dim)
        z_tgt = positions.new_empty(n_episodes, k_max, self.latent_dim)
        for start in range(0, n_episodes, batch_size):
            end = min(start + batch_size, n_episodes)
            pos = positions[start:end, 0]
            vel = velocities[start:end, 0]
            acts = actions[start:end, :k_max]
            for horizon in range(k_max):
                a_t = acts[:, horizon]
                pos, vel, z_pred = self.step(pos, vel, a_t)
                z_hat[start:end, horizon] = z_pred
                gt_pos = positions[start:end, horizon + 1]
                gt_vel = velocities[start:end, horizon + 1]
                z_tgt[start:end, horizon] = self.encode_state(gt_pos, gt_vel, a_t)
        return z_hat, z_tgt


==> reproduction/src/models/pixel_ae.py <==
"""Pixel-space action-conditioned autoencoder baseline (ablation Variant C).

Predicts ``x_{t+1}`` in image space via ``Decoder(Predictor(Encoder(x_t), a_t))``
while exposing the same latent rollout API as :class:`~src.models.ac_jepa.ACJEPA`
so representation-drift probes stay comparable.
"""

from __future__ import annotations

import math
from typing import Iterator

import torch
import torch.nn as nn
from torch import Tensor

from ..config import ModelConfig
from .ac_jepa import ACJEPAOutput, ActionPredictor, build_encoder


class PixelDecoder(nn.Module):
    """Maps a latent ``(B, D)`` back to a frame ``(B, C, H, W)``."""

    def __init__(self, cfg: ModelConfig) -> None:
        super().__init__()
        self.img_size = cfg.img_size
        self.in_channels = cfg.in_channels
        latent_dim = cfg.effective_latent_dim
        stem = 4
        if cfg.img_size % stem != 0:
            raise ValueError(f"img_size={cfg.img_size} must be divisible by {stem} for the decoder.")
        n_up = int(round(math.log2(cfg.img_size / stem)))
        if stem * (2**n_up) != cfg.img_size:
            raise ValueError(
                f"img_size={cfg.img_size} is not 4 * 2^k; cannot use the conv-transpose decoder."
            )
        width = max(32, cfg.embed_dim // 2)
        self.fc = nn.Linear(latent_dim, width * stem * stem)
        self.stem = stem
        self.width = width
        blocks: list[nn.Module] = []
        channels = width
        for i in range(n_up):
            out_ch = cfg.in_channels if i == n_up - 1 else max(channels // 2, cfg.in_channels)
            blocks.append(nn.ConvTranspose2d(channels, out_ch, kernel_size=4, stride=2, padding=1))
            if i < n_up - 1:
                blocks.append(nn.GELU())
            channels = out_ch
        self.up = nn.Sequential(*blocks)

    def forward(self, z: Tensor) -> Tensor:
        hidden = self.fc(z).view(z.shape[0], self.width, self.stem, self.stem)
        return self.up(hidden)


class PixelSpaceAutoencoder(nn.Module):
    """Encoder / action predictor / decoder with an EMA target encoder for probes."""

    def __init__(self, cfg: ModelConfig | None = None) -> None:
        super().__init__()
        self.cfg = cfg if cfg is not None else ModelConfig()
        self.latent_dim = self.cfg.effective_latent_dim
        self.encoder = build_encoder(self.cfg)
        self.predictor = ActionPredictor(self.cfg)
        self.decoder = PixelDecoder(self.cfg)
        self.target_encoder = build_encoder(self.cfg)
        self.tau = float(self.cfg.ema_momentum)
        self.target_encoder.load_state_dict(self.encoder.state_dict())
        self.target_encoder.eval()
        for param in self.target_encoder.parameters():
            param.requires_grad_(False)

    def train(self, mode: bool = True) -> PixelSpaceAutoencoder:
        super().train(mode)
        self.target_encoder.eval()
        return self

    def trainable_parameters(self) -> Iterator[nn.Parameter]:
        yield from self.encoder.parameters()
        yield from self.predictor.parameters()
        yield from self.decoder.parameters()

    def encode(self, x: Tensor, *, target: bool = False) -> Tensor:
        if target:
            with torch.no_grad():
                return self.target_encoder(x)
        return self.encoder(x)

    def decode(self, z: Tensor) -> Tensor:
        return self.decoder(z)

    @torch.no_grad()
    def update_target_encoder(self, tau: float | None = None) -> None:
        momentum = self.tau if tau is None else float(tau)
        for online_param, target_param in zip(
            self.encoder.parameters(), self.target_encoder.parameters(), strict=True
        ):
            target_param.data.lerp_(online_param.data, 1.0 - momentum)
        for online_buf, target_buf in zip(
            self.encoder.buffers(), self.target_encoder.buffers(), strict=True
        ):
            target_buf.data.copy_(online_buf.data)

    def forward(self, x_t: Tensor, a_t: Tensor, x_tp1: Tensor | None = None) -> ACJEPAOutput:
        z_t = self.encoder(x_t)
        z_hat_tp1 = self.predictor(z_t, a_t)
        z_tp1: Tensor | None = None
        if x_tp1 is not None:
            with torch.no_grad():
                z_tp1 = self.target_encoder(x_tp1).detach()
        return ACJEPAOutput(z_t=z_t, z_hat_tp1=z_hat_tp1, z_tp1=z_tp1)

    def rollout(self, z_t: Tensor, actions: Tensor) -> Tensor:
        latent = z_t
        preds: list[Tensor] = []
        for step in range(actions.shape[1]):
            latent = self.predictor(latent, actions[:, step])
            preds.append(latent)
        return torch.stack(preds, dim=1)


==> reproduction/src/train.py <==
"""Clean PyTorch training loop for Action-Conditioned JEPA.

Supports AMP, AdamW, cosine decay with warmup, EMA target updates, and
JSON/stdout logging of the VICReg constituents (total, invariance, variance,
covariance) plus encoder–target L2 distance. Optional W&B / TensorBoard
mirrors activate via ``WANDB_API_KEY`` / ``TENSORBOARD_LOGDIR``.

    python src/train.py --mode train_and_eval
    python src/train.py --config configs/workshop_vicreg.yaml
"""

from __future__ import annotations

import argparse
import json
import logging
import math
import os
import sys
import time
from collections import defaultdict
from contextlib import nullcontext
from dataclasses import replace
from pathlib import Path
from typing import Any, Literal, Union

import torch
import torch.nn.functional as F
from torch.optim import AdamW, Optimizer
from torch.optim.lr_scheduler import LambdaLR
from torch.utils.data import DataLoader, Subset
from torch.utils.data import Dataset as TorchDataset

if __package__:
    from .config import (
        DataConfig,
        ExperimentConfig,
        ModelConfig,
        TrainingConfig,
        load_experiment_config,
        resolve_device,
        resolve_warmup_epochs,
        seed_everything,
    )
    from .dataset import (
        DeformableObjectDataset,
        DeformablePhysicsDataset,
        ParticleTransitionDataset,
        build_dataset,
        dataloader_worker_kwargs,
        inspect_physics_source,
    )
    from .losses import prediction_objective, vicreg_loss
    from .models.ac_jepa import ACJEPA
    from .models.pixel_ae import PixelSpaceAutoencoder
    from .models.particle_gnn import ParticleGraphWorldModel
else:
    _ROOT = Path(__file__).resolve().parent.parent
    if str(_ROOT) not in sys.path:
        sys.path.insert(0, str(_ROOT))
    from src.config import (
        DataConfig,
        ExperimentConfig,
        ModelConfig,
        TrainingConfig,
        load_experiment_config,
        resolve_device,
        resolve_warmup_epochs,
        seed_everything,
    )
    from src.dataset import (
        DeformableObjectDataset,
        DeformablePhysicsDataset,
        ParticleTransitionDataset,
        build_dataset,
        dataloader_worker_kwargs,
        inspect_physics_source,
    )
    from src.losses import prediction_objective, vicreg_loss
    from src.models.ac_jepa import ACJEPA
    from src.models.pixel_ae import PixelSpaceAutoencoder
    from src.models.particle_gnn import ParticleGraphWorldModel

LOGGER = logging.getLogger("ac_jepa.train")
RunMode = Literal["train", "eval", "train_and_eval"]
WorldModel = Union[ACJEPA, PixelSpaceAutoencoder, ParticleGraphWorldModel]


class ExperimentLogger:
    """Always writes metrics.jsonl; optionally mirrors to W&B / TensorBoard.

    W&B activates when ``WANDB_API_KEY`` is set. TensorBoard activates when
    ``TENSORBOARD_LOGDIR`` is set. Missing packages or init failures are
    logged and ignored so local training never hard-fails.
    """

    def __init__(self, run_name: str, output_dir: Path, cfg: ExperimentConfig) -> None:
        self.run_name = run_name
        self.jsonl_path = output_dir / "metrics.jsonl"
        self.jsonl_path.write_text("", encoding="utf-8")
        self._wandb: Any = None
        self._tb: Any = None
        api_key = os.environ.get("WANDB_API_KEY", "").strip()
        if api_key:
            try:
                import wandb

                wandb.init(
                    project=os.environ.get("WANDB_PROJECT", "ac-jepa"),
                    name=run_name,
                    config=cfg.to_dict(),
                    reinit=True,
                    settings=wandb.Settings(start_method="thread"),
                )
                self._wandb = wandb
                LOGGER.info("W&B logging enabled  project=%s run=%s", wandb.run.project, run_name)
            except Exception as exc:  # noqa: BLE001 — optional sink
                LOGGER.warning("W&B requested via WANDB_API_KEY but init failed: %s", exc)
        tb_root = os.environ.get("TENSORBOARD_LOGDIR", "").strip()
        if tb_root:
            try:
                from torch.utils.tensorboard import SummaryWriter

                log_dir = Path(tb_root) / run_name
                log_dir.mkdir(parents=True, exist_ok=True)
                self._tb = SummaryWriter(log_dir=str(log_dir))
                LOGGER.info("TensorBoard logging enabled  dir=%s", log_dir)
            except Exception as exc:  # noqa: BLE001 — optional sink
                LOGGER.warning("TENSORBOARD_LOGDIR set but TensorBoard init failed: %s", exc)

    def log(self, payload: dict[str, Any], *, step: int) -> None:
        with self.jsonl_path.open("a", encoding="utf-8") as handle:
            handle.write(json.dumps(payload) + "\n")
        split = str(payload.get("split", "train"))
        scalars = {
            key: value
            for key, value in payload.items()
            if key not in {"run", "split"} and isinstance(value, (int, float)) and math.isfinite(float(value))
        }
        if self._wandb is not None:
            try:
                self._wandb.log({f"{split}/{key}": value for key, value in scalars.items()}, step=step)
            except Exception as exc:  # noqa: BLE001
                LOGGER.warning("W&B log failed: %s", exc)
        if self._tb is not None:
            try:
                for key, value in scalars.items():
                    self._tb.add_scalar(f"{split}/{key}", float(value), global_step=step)
            except Exception as exc:  # noqa: BLE001
                LOGGER.warning("TensorBoard log failed: %s", exc)

    def close(self) -> None:
        if self._tb is not None:
            try:
                self._tb.flush()
                self._tb.close()
            except Exception:
                pass
        if self._wandb is not None:
            try:
                self._wandb.finish()
            except Exception:
                pass


def _load_eval():
    if __package__:
        from .eval import run_archival_evaluation
    else:
        from src.eval import run_archival_evaluation
    return run_archival_evaluation


def build_smoke_config(epochs: int = 5, output_dir: str = "outputs") -> ExperimentConfig:
    """Compact config that finishes a 5-epoch end-to-end run on CPU."""
    model = ModelConfig(
        in_channels=3,
        img_size=32,
        patch_size=8,
        embed_dim=64,
        encoder_depth=2,
        encoder_num_heads=4,
        mlp_ratio=2.0,
        action_dim=4,
        action_embed_dim=32,
        predictor_embed_dim=64,
        predictor_depth=2,
        predictor_num_heads=4,
        latent_dim=0,
        ema_momentum=0.996,
        dropout=0.0,
        drop_path=0.0,
        backbone="vit",
        fuse_mode="concat",
    )
    training = TrainingConfig(
        batch_size=8,
        epochs=epochs,
        lr=1e-3,
        min_lr=1e-5,
        weight_decay=0.05,
        warmup_epochs=min(1, max(epochs - 1, 0)),
        grad_clip=1.0,
        loss_type="vicreg",
        amp=True,
        seed=42,
        num_workers=0,
        log_interval=5,
        ckpt_interval=max(epochs, 1),
        output_dir=output_dir,
        device="auto",
        ema_sync_every=1,
    )
    data = DataConfig(
        spatial_dims=2,
        img_size=32,
        in_channels=3,
        action_dim=4,
        n_episodes=48,
        episode_length=11,
        n_grid=4,
        seed=0,
        val_fraction=0.25,
        pin_memory=False,
        n_stiffness_classes=3,
    )
    return ExperimentConfig(model=model, training=training, data=data)


def build_world_model(cfg: ExperimentConfig) -> WorldModel:
    """Instantiate AC-JEPA, pixel autoencoder, or particle GNN according to ``loss_type``."""
    if cfg.training.loss_type == "pixel_ae":
        return PixelSpaceAutoencoder(cfg.model)
    if cfg.training.loss_type == "gnn":
        return ParticleGraphWorldModel(cfg.model, cfg.data)
    return ACJEPA(cfg.model)


def _amp_enabled(device: torch.device, requested: bool) -> bool:
    return bool(requested and device.type in ("cuda", "mps"))


def _autocast(device: torch.device, enabled: bool):
    if not enabled:
        return nullcontext()
    dtype = torch.float16 if device.type == "cuda" else torch.bfloat16
    return torch.autocast(device_type=device.type, dtype=dtype)


def _grad_scaler(device: torch.device, enabled: bool):
    cuda_amp = bool(enabled and device.type == "cuda")
    if not cuda_amp:
        return _DisabledScaler()
    try:
        return torch.amp.GradScaler("cuda", enabled=True)
    except (TypeError, AttributeError, RuntimeError):
        from torch.cuda.amp import GradScaler

        return GradScaler(enabled=True)


class _DisabledScaler:
    """Identity GradScaler for CPU / MPS (autocast does not need loss scaling)."""

    def scale(self, loss: torch.Tensor) -> torch.Tensor:
        return loss

    def unscale_(self, optimizer: Optimizer) -> None:
        return None

    def step(self, optimizer: Optimizer) -> None:
        optimizer.step()

    def update(self) -> None:
        return None

    def state_dict(self) -> dict[str, object]:
        return {}

    def load_state_dict(self, state: dict[str, object]) -> None:
        return None


def _cosine_warmup_lambda(
    warmup_steps: int, total_steps: int, min_lr: float, base_lr: float
):
    floor = min_lr / base_lr if base_lr > 0 else 0.0

    def _lr_lambda(step: int) -> float:
        if total_steps <= 0:
            return 1.0
        if warmup_steps > 0 and step < warmup_steps:
            return float(step + 1) / float(warmup_steps)
        if step >= total_steps:
            return floor
        span = max(total_steps - warmup_steps, 1)
        progress = (step - warmup_steps) / span
        cosine = 0.5 * (1.0 + math.cos(math.pi * min(progress, 1.0)))
        return floor + (1.0 - floor) * cosine

    return _lr_lambda


class _AverageMeter:
    def __init__(self) -> None:
        self.totals: dict[str, float] = defaultdict(float)
        self.count = 0

    def update(self, metrics: dict[str, float], batch_size: int = 1) -> None:
        self.count += batch_size
        for key, value in metrics.items():
            self.totals[key] += float(value) * batch_size

    def mean(self) -> dict[str, float]:
        if self.count == 0:
            return {}
        return {key: value / self.count for key, value in self.totals.items()}


def _transition_subset(dataset: DeformableObjectDataset | DeformablePhysicsDataset, episode_slice: slice) -> Subset:
    start, stop, _ = episode_slice.indices(dataset.n_episodes)
    indices = dataset.indices_for_episodes(start, stop)
    return Subset(dataset, indices)


def build_dataloaders(
    data_cfg: DataConfig,
    train_cfg: TrainingConfig,
    *,
    full_dataset: DeformableObjectDataset | DeformablePhysicsDataset | None = None,
) -> tuple[DataLoader, DataLoader | None, DeformableObjectDataset | DeformablePhysicsDataset]:
    """Build train/val loaders from a single simulated or physics episode archive."""
    dataset = full_dataset or build_dataset(data_cfg, split="all")
    n_train, n_val = dataset.split_sizes()
    worker_kwargs = dataloader_worker_kwargs(data_cfg, train_cfg)
    if train_cfg.loss_type == "gnn":
        if getattr(dataset, "positions", None) is None:
            raise ValueError("GNN baseline requires the mass-spring simulator (no particle dump).")
        train_idx = dataset.indices_for_episodes(0, n_train)
        train_loader = DataLoader(
            ParticleTransitionDataset(dataset, train_idx),  # type: ignore[arg-type]
            batch_size=train_cfg.batch_size,
            shuffle=True,
            **worker_kwargs,
        )
        val_loader = None
        if n_val > 0:
            val_idx = dataset.indices_for_episodes(n_train, n_train + n_val)
            val_loader = DataLoader(
                ParticleTransitionDataset(dataset, val_idx),  # type: ignore[arg-type]
                batch_size=train_cfg.batch_size,
                shuffle=False,
                **worker_kwargs,
            )
        return train_loader, val_loader, dataset
    train_set: TorchDataset = _transition_subset(dataset, slice(0, n_train))
    train_loader = DataLoader(
        train_set,
        batch_size=train_cfg.batch_size,
        shuffle=True,
        **worker_kwargs,
    )
    val_loader: DataLoader | None = None
    if n_val > 0:
        val_set = _transition_subset(dataset, slice(n_train, n_train + n_val))
        val_loader = DataLoader(
            val_set,
            batch_size=train_cfg.batch_size,
            shuffle=False,
            **worker_kwargs,
        )
    return train_loader, val_loader, dataset


class ACJEPATrainer:
    """AdamW + AMP trainer for a single AC-JEPA loss variant."""

    def __init__(
        self,
        cfg: ExperimentConfig,
        model: WorldModel | None = None,
        *,
        run_name: str = "vicreg",
        dataset: DeformableObjectDataset | DeformablePhysicsDataset | None = None,
    ) -> None:
        self.cfg = cfg
        self.run_name = run_name
        self.device = cfg.training.resolve_device()
        self.use_amp = _amp_enabled(self.device, cfg.training.amp)
        seed_everything(cfg.training.seed)
        self.model = (model if model is not None else build_world_model(cfg)).to(self.device)
        self.train_loader, self.val_loader, self.dataset = build_dataloaders(
            cfg.data, cfg.training, full_dataset=dataset
        )
        self.optimizer = AdamW(
            list(self.model.trainable_parameters()),
            lr=cfg.training.lr,
            betas=(cfg.training.beta1, cfg.training.beta2),
            weight_decay=cfg.training.weight_decay,
        )
        steps_per_epoch = max(len(self.train_loader), 1)
        warmup_epochs = resolve_warmup_epochs(
            cfg.training.epochs, cfg.training.warmup_epochs, cfg.training.warmup_ratio
        )
        warmup_epochs = min(warmup_epochs, cfg.training.epochs)
        self.scheduler = LambdaLR(
            self.optimizer,
            _cosine_warmup_lambda(
                warmup_steps=warmup_epochs * steps_per_epoch,
                total_steps=cfg.training.epochs * steps_per_epoch,
                min_lr=cfg.training.min_lr,
                base_lr=cfg.training.lr,
            ),
        )
        self.scaler = _grad_scaler(self.device, self.use_amp)
        self.output_dir = Path(cfg.training.output_dir) / run_name
        self.output_dir.mkdir(parents=True, exist_ok=True)
        self.logger = ExperimentLogger(run_name, self.output_dir, cfg)
        self.history: list[dict[str, Any]] = []
        self.global_step = 0

    def _objective(self, z_hat: torch.Tensor, z_target: torch.Tensor):
        train_cfg = self.cfg.training
        return prediction_objective(
            z_hat,
            z_target,
            loss_type=train_cfg.loss_type,
            sim_coeff=train_cfg.vicreg_sim_coeff,
            std_coeff=train_cfg.vicreg_std_coeff,
            cov_coeff=train_cfg.vicreg_cov_coeff,
        )

    def _pixel_ae_objective(
        self, x_t: torch.Tensor, a_t: torch.Tensor, x_tp1: torch.Tensor
    ):
        """Pixel reconstruction + next-frame MSE; VICReg terms are logging-only."""
        z_t = self.model.encode(x_t)
        z_hat = self.model.predictor(z_t, a_t)
        x_hat = self.model.decode(z_hat)
        x_rec = self.model.decode(z_t)
        pixel_next = F.mse_loss(x_hat, x_tp1)
        pixel_rec = F.mse_loss(x_rec, x_t)
        loss = pixel_next + pixel_rec
        with torch.no_grad():
            z_tp1 = self.model.encode(x_tp1, target=True)
            _, terms = vicreg_loss(z_hat.detach(), z_tp1)
        terms["loss"] = loss
        terms["invariance"] = pixel_next
        return loss, terms

    def _gnn_objective(
        self,
        pos_t: torch.Tensor,
        vel_t: torch.Tensor,
        a_t: torch.Tensor,
        pos_tp1: torch.Tensor,
        vel_tp1: torch.Tensor,
    ):
        pred_pos, pred_vel, _ = self.model(pos_t, vel_t, a_t)
        pos_mse = F.mse_loss(pred_pos, pos_tp1)
        vel_mse = F.mse_loss(pred_vel, vel_tp1)
        loss = pos_mse + 0.25 * vel_mse
        zero = loss.new_zeros(())
        terms = {
            "loss": loss,
            "invariance": pos_mse,
            "variance": vel_mse,
            "covariance": zero,
        }
        return loss, terms

    def _forward_loss(
        self, x_t: torch.Tensor, a_t: torch.Tensor, x_tp1: torch.Tensor
    ):
        if self.cfg.training.loss_type == "pixel_ae":
            return self._pixel_ae_objective(x_t, a_t, x_tp1)
        output = self.model(x_t, a_t, x_tp1)
        assert output.z_tp1 is not None
        return self._objective(output.z_hat_tp1, output.z_tp1)

    def _step_metrics(self, terms: dict[str, torch.Tensor]) -> dict[str, float]:
        return {
            "loss": float(terms["loss"].detach().item()),
            "invariance": float(terms["invariance"].detach().item()),
            "variance": float(terms["variance"].detach().item()),
            "covariance": float(terms["covariance"].detach().item()),
        }

    def training_step(
        self, x_t: torch.Tensor, a_t: torch.Tensor, x_tp1: torch.Tensor
    ) -> dict[str, float]:
        self.model.train()
        x_t = x_t.to(self.device, non_blocking=True)
        a_t = a_t.to(self.device, non_blocking=True)
        x_tp1 = x_tp1.to(self.device, non_blocking=True)
        self.optimizer.zero_grad(set_to_none=True)
        with _autocast(self.device, self.use_amp):
            loss, terms = self._forward_loss(x_t, a_t, x_tp1)
        self.scaler.scale(loss).backward()
        params = list(self.model.trainable_parameters())
        self.scaler.unscale_(self.optimizer)
        max_norm = self.cfg.training.grad_clip if self.cfg.training.grad_clip > 0 else float("inf")
        grad_norm = torch.nn.utils.clip_grad_norm_(params, max_norm)
        self.scaler.step(self.optimizer)
        self.scaler.update()
        self.scheduler.step()
        if self.global_step % self.cfg.training.ema_sync_every == 0:
            self.model.update_target_encoder()
        self.global_step += 1
        metrics = self._step_metrics(terms)
        metrics["lr"] = float(self.optimizer.param_groups[0]["lr"])
        metrics["grad_norm"] = float(grad_norm)
        metrics["ema_param_l2"] = self._ema_param_l2()
        return metrics

    def gnn_training_step(
        self,
        pos_t: torch.Tensor,
        vel_t: torch.Tensor,
        a_t: torch.Tensor,
        pos_tp1: torch.Tensor,
        vel_tp1: torch.Tensor,
    ) -> dict[str, float]:
        self.model.train()
        pos_t = pos_t.to(self.device, non_blocking=True)
        vel_t = vel_t.to(self.device, non_blocking=True)
        a_t = a_t.to(self.device, non_blocking=True)
        pos_tp1 = pos_tp1.to(self.device, non_blocking=True)
        vel_tp1 = vel_tp1.to(self.device, non_blocking=True)
        self.optimizer.zero_grad(set_to_none=True)
        with _autocast(self.device, self.use_amp):
            loss, terms = self._gnn_objective(pos_t, vel_t, a_t, pos_tp1, vel_tp1)
        self.scaler.scale(loss).backward()
        params = list(self.model.trainable_parameters())
        self.scaler.unscale_(self.optimizer)
        max_norm = self.cfg.training.grad_clip if self.cfg.training.grad_clip > 0 else float("inf")
        grad_norm = torch.nn.utils.clip_grad_norm_(params, max_norm)
        self.scaler.step(self.optimizer)
        self.scaler.update()
        self.scheduler.step()
        self.global_step += 1
        metrics = self._step_metrics(terms)
        metrics["lr"] = float(self.optimizer.param_groups[0]["lr"])
        metrics["grad_norm"] = float(grad_norm)
        metrics["ema_param_l2"] = float("nan")
        return metrics

    def _gnn_evaluate_loader(self, loader: DataLoader) -> dict[str, float]:
        self.model.eval()
        meter = _AverageMeter()
        with torch.no_grad():
            for pos_t, vel_t, a_t, pos_tp1, vel_tp1 in loader:
                pos_t = pos_t.to(self.device, non_blocking=True)
                vel_t = vel_t.to(self.device, non_blocking=True)
                a_t = a_t.to(self.device, non_blocking=True)
                pos_tp1 = pos_tp1.to(self.device, non_blocking=True)
                vel_tp1 = vel_tp1.to(self.device, non_blocking=True)
                with _autocast(self.device, self.use_amp):
                    _, terms = self._gnn_objective(pos_t, vel_t, a_t, pos_tp1, vel_tp1)
                meter.update(self._step_metrics(terms), batch_size=pos_t.shape[0])
        return meter.mean()

    @torch.no_grad()
    def evaluate_loader(self, loader: DataLoader) -> dict[str, float]:
        self.model.eval()
        meter = _AverageMeter()
        for x_t, a_t, x_tp1 in loader:
            x_t = x_t.to(self.device, non_blocking=True)
            a_t = a_t.to(self.device, non_blocking=True)
            x_tp1 = x_tp1.to(self.device, non_blocking=True)
            with _autocast(self.device, self.use_amp):
                _, terms = self._forward_loss(x_t, a_t, x_tp1)
            meter.update(self._step_metrics(terms), batch_size=x_t.shape[0])
        return meter.mean()

    @torch.no_grad()
    def _ema_param_l2(self) -> float:
        """L2 distance between online encoder and EMA target parameters."""
        if not hasattr(self.model, "target_encoder"):
            return float("nan")
        total = 0.0
        for online, target in zip(
            self.model.encoder.parameters(), self.model.target_encoder.parameters(), strict=True
        ):
            total += float((online.detach() - target.detach()).pow(2).sum().item())
        return math.sqrt(total)

    def _log(self, epoch: int, step: int, metrics: dict[str, float], split: str) -> None:
        payload = {
            "run": self.run_name,
            "split": split,
            "epoch": epoch,
            "step": step,
            **metrics,
        }
        LOGGER.info(
            "[%s] epoch %d step %d  loss=%.4f  inv=%.4f  var=%.4f  cov=%.4f  ema_l2=%.4f  gn=%.3f  lr=%.2e",
            self.run_name,
            epoch,
            step,
            metrics.get("loss", float("nan")),
            metrics.get("invariance", float("nan")),
            metrics.get("variance", float("nan")),
            metrics.get("covariance", float("nan")),
            metrics.get("ema_param_l2", float("nan")),
            metrics.get("grad_norm", float("nan")),
            metrics.get("lr", self.optimizer.param_groups[0]["lr"]),
        )
        self.logger.log(payload, step=step)

    def save_checkpoint(self, path: Path, epoch: int, extra: dict[str, Any] | None = None) -> None:
        payload = {
            "epoch": epoch,
            "run_name": self.run_name,
            "model": self.model.state_dict(),
            "optimizer": self.optimizer.state_dict(),
            "scheduler": self.scheduler.state_dict(),
            "scaler": self.scaler.state_dict(),
            "config": self.cfg.to_dict(),
            "history": self.history,
            **(extra or {}),
        }
        torch.save(payload, path)

    def fit(self) -> dict[str, Any]:
        train_cfg = self.cfg.training
        LOGGER.info(
            "Training %s on %s  (AMP=%s, epochs=%d, steps/epoch=%d, N_train=%d)",
            self.run_name,
            self.device,
            self.use_amp,
            train_cfg.epochs,
            len(self.train_loader),
            len(self.train_loader.dataset),  # type: ignore[arg-type]
        )
        best_val = float("inf")
        started = time.perf_counter()
        try:
            for epoch in range(1, train_cfg.epochs + 1):
                epoch_meter = _AverageMeter()
                for step, batch in enumerate(self.train_loader, start=1):
                    if train_cfg.loss_type == "gnn":
                        metrics = self.gnn_training_step(*batch)
                        batch_n = int(batch[0].shape[0])
                    else:
                        x_t, a_t, x_tp1 = batch
                        metrics = self.training_step(x_t, a_t, x_tp1)
                        batch_n = int(x_t.shape[0])
                    epoch_meter.update(metrics, batch_size=batch_n)
                    if step % train_cfg.log_interval == 0 or step == 1:
                        self._log(epoch, self.global_step, metrics, split="train_step")
                epoch_stats = {f"train_{k}": v for k, v in epoch_meter.mean().items()}
                epoch_stats["ema_param_l2"] = self._ema_param_l2()
                if self.val_loader is not None:
                    if train_cfg.loss_type == "gnn":
                        val_stats = self._gnn_evaluate_loader(self.val_loader)
                    else:
                        val_stats = self.evaluate_loader(self.val_loader)
                    epoch_stats.update({f"val_{k}": v for k, v in val_stats.items()})
                    val_loss = val_stats.get("loss", float("inf"))
                    if val_loss < best_val:
                        best_val = val_loss
                        self.save_checkpoint(
                            self.output_dir / "best.pt", epoch, {"best_val": best_val}
                        )
                epoch_log = {
                    "loss": epoch_stats.get("train_loss", float("nan")),
                    "invariance": epoch_stats.get("train_invariance", float("nan")),
                    "variance": epoch_stats.get("train_variance", float("nan")),
                    "covariance": epoch_stats.get("train_covariance", float("nan")),
                    "grad_norm": epoch_stats.get("train_grad_norm", float("nan")),
                    "ema_param_l2": epoch_stats["ema_param_l2"],
                    "lr": epoch_stats.get("train_lr", float(self.optimizer.param_groups[0]["lr"])),
                }
                for key in ("val_loss", "val_invariance", "val_variance", "val_covariance"):
                    if key in epoch_stats:
                        epoch_log[key] = epoch_stats[key]
                self._log(epoch, self.global_step, epoch_log, split="train_epoch")
                self.history.append({"epoch": epoch, **epoch_stats})
                if epoch % train_cfg.ckpt_interval == 0 or epoch == train_cfg.epochs:
                    self.save_checkpoint(self.output_dir / "last.pt", epoch)
        finally:
            self.logger.close()
        elapsed = time.perf_counter() - started
        summary = {
            "run_name": self.run_name,
            "epochs": train_cfg.epochs,
            "device": str(self.device),
            "amp": self.use_amp,
            "seconds": elapsed,
            "history": self.history,
            "best_val": best_val if best_val < float("inf") else None,
            "checkpoint": str(self.output_dir / "last.pt"),
        }
        (self.output_dir / "history.json").write_text(json.dumps(summary, indent=2), encoding="utf-8")
        LOGGER.info("Finished %s in %.1fs  last ckpt=%s", self.run_name, elapsed, summary["checkpoint"])
        return summary


def load_model_from_checkpoint(path: Path, device: torch.device) -> tuple[WorldModel, ExperimentConfig]:
    payload = torch.load(path, map_location=device, weights_only=False)
    cfg = ExperimentConfig.from_dict(payload["config"])
    model = build_world_model(cfg).to(device)
    model.load_state_dict(payload["model"])
    model.eval()
    return model, cfg


def peek_checkpoint_epoch(path: Path) -> int:
    """Read ``epoch`` from a checkpoint without constructing the model."""
    payload = torch.load(path, map_location="cpu", weights_only=False)
    return int(payload.get("epoch") or 0)


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Train and evaluate AC-JEPA.")
    parser.add_argument(
        "--mode",
        choices=("train", "eval", "train_and_eval"),
        default="train_and_eval",
        help="train, eval a checkpoint, or run the 5-epoch smoke + archival suite.",
    )
    parser.add_argument(
        "--config",
        default=None,
        help="YAML/JSON ExperimentConfig (e.g. configs/workshop_vicreg.yaml). Overrides the smoke defaults.",
    )
    parser.add_argument(
        "--epochs",
        type=int,
        default=None,
        help="Override training.epochs. Default 5 for the smoke schedule; ignored unless set when --config is used.",
    )
    parser.add_argument("--output-dir", default=None)
    parser.add_argument("--metrics-png", default="outputs/metrics.png")
    parser.add_argument("--device", default=None)
    parser.add_argument("--seed", type=int, default=None, help="Override training.seed.")
    parser.add_argument("--ckpt", default=None, help="Checkpoint for --mode eval (VICReg run).")
    parser.add_argument("--baseline-ckpt", default=None, help="Optional MSE-baseline checkpoint.")
    parser.add_argument(
        "--loss-type",
        choices=("vicreg", "vicreg_no_cov", "mse", "smooth_l1", "cosine", "pixel_ae", "gnn"),
        default=None,
    )
    parser.add_argument("--max-horizon", type=int, default=10)
    parser.add_argument("--skip-baseline", action="store_true", help="Do not train the MSE ablation.")
    parser.add_argument(
        "--skip-pixel-ae",
        action="store_true",
        help="Do not train the pixel-space autoencoder baseline (workshop --config only).",
    )
    parser.add_argument(
        "--no-action",
        action="store_true",
        help="Drop a_t from the predictor (condition_on_action=False).",
    )
    parser.add_argument(
        "--run-name",
        default=None,
        help="Override the output run directory name under training.output_dir.",
    )
    parser.add_argument(
        "--dataset_path",
        "--dataset-path",
        dest="dataset_path",
        default=None,
        help=(
            "Path to an HDF5 / NPY-directory / NPZ physics dump. "
            "When omitted, the mass-spring simulator generates synthetic tensors."
        ),
    )
    parser.add_argument(
        "--num-workers",
        type=int,
        default=None,
        help="DataLoader workers. Defaults to 2 when --dataset_path is set, else 0.",
    )
    return parser.parse_args(argv)


def _train_variant(
    cfg: ExperimentConfig,
    loss_type: str,
    run_name: str,
    dataset: DeformableObjectDataset | DeformablePhysicsDataset,
) -> tuple[WorldModel, dict[str, Any]]:
    run_cfg = replace(cfg, training=replace(cfg.training, loss_type=loss_type))  # type: ignore[arg-type]
    trainer = ACJEPATrainer(run_cfg, run_name=run_name, dataset=dataset)
    summary = trainer.fit()
    return trainer.model, summary


def apply_dataset_path(cfg: ExperimentConfig, dataset_path: str, num_workers: int | None) -> ExperimentConfig:
    """Point the run at a physics dump and align model tensor shapes."""
    meta = inspect_physics_source(dataset_path)
    workers = 2 if num_workers is None else num_workers
    data = replace(
        cfg.data,
        dataset_path=dataset_path,
        in_channels=meta["in_channels"],
        action_dim=meta["action_dim"],
        n_episodes=meta["n_episodes"],
        episode_length=meta["episode_length"],
        pin_memory=True,
        augment=True,
        normalize_actions=True,
    )
    model = replace(
        cfg.model,
        in_channels=meta["in_channels"],
        action_dim=meta["action_dim"],
    )
    if cfg.model.img_size % cfg.model.patch_size != 0:
        raise ValueError("img_size must remain divisible by patch_size after loading physics data.")
    training = replace(cfg.training, num_workers=workers)
    LOGGER.info(
        "Physics dump %s  N=%d T=%d C=%d A=%d  (frames resized to %d, workers=%d)",
        dataset_path,
        meta["n_episodes"],
        meta["episode_length"],
        meta["in_channels"],
        meta["action_dim"],
        cfg.model.img_size,
        workers,
    )
    return ExperimentConfig(model=model, training=training, data=data)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    if args.config:
        cfg = load_experiment_config(args.config)
        workshop = True
    else:
        cfg = build_smoke_config(epochs=args.epochs or 5, output_dir=args.output_dir or "outputs")
        workshop = False
    if args.output_dir:
        cfg.training.output_dir = args.output_dir
    if args.device:
        cfg.training.device = args.device
    if args.seed is not None:
        cfg.training.seed = int(args.seed)
    if args.epochs is not None:
        cfg.training.epochs = args.epochs
        cfg.training.warmup_epochs = resolve_warmup_epochs(
            cfg.training.epochs, cfg.training.warmup_epochs, cfg.training.warmup_ratio
        )
    if args.loss_type is not None:
        cfg.training.loss_type = args.loss_type  # type: ignore[assignment]
    if args.no_action:
        cfg.model.condition_on_action = False
    if args.num_workers is not None and args.dataset_path is None and cfg.data.dataset_path is None:
        cfg.training.num_workers = args.num_workers
    output_root = Path(cfg.training.output_dir)
    output_root.mkdir(parents=True, exist_ok=True)

    if args.mode == "eval":
        run_archival_evaluation = _load_eval()

        device = resolve_device(args.device or cfg.training.device)
        ckpt = args.ckpt or str(output_root / "vicreg" / "last.pt")
        model, loaded_cfg = load_model_from_checkpoint(Path(ckpt), device)
        models: dict[str, WorldModel] = {"vicreg": model}
        if args.baseline_ckpt:
            baseline, _ = load_model_from_checkpoint(Path(args.baseline_ckpt), device)
            models["mse"] = baseline
        pixel_ckpt = output_root / "pixel_ae" / "last.pt"
        if pixel_ckpt.is_file() and "pixel_ae" not in models:
            models["pixel_ae"], _ = load_model_from_checkpoint(pixel_ckpt, device)
        dataset_path = args.dataset_path or loaded_cfg.data.dataset_path
        if dataset_path:
            loaded_cfg = apply_dataset_path(loaded_cfg, dataset_path, args.num_workers)
        dataset = build_dataset(loaded_cfg.data, split="all")
        report = run_archival_evaluation(
            models,
            dataset,
            device=device,
            metrics_png=Path(args.metrics_png),
            max_horizon=args.max_horizon,
        )
        return report

    dataset_path = args.dataset_path or cfg.data.dataset_path
    if dataset_path:
        cfg = apply_dataset_path(cfg, dataset_path, args.num_workers)
        if args.device:
            cfg.training.device = args.device
        if args.output_dir:
            cfg.training.output_dir = args.output_dir

    seed_everything(cfg.training.seed)
    dataset = build_dataset(cfg.data, split="all")
    LOGGER.info(
        "Dataset  source=%s  episodes=%d  T=%d  transitions=%d  train/val=%s  workers=%d",
        cfg.data.dataset_path or "synthetic",
        dataset.n_episodes,
        cfg.data.episode_length,
        len(dataset),
        dataset.split_sizes(),
        cfg.training.num_workers,
    )

    models = {}
    summaries: dict[str, Any] = {}

    def _record(name: str, loss_type: str) -> WorldModel:
        model, summary = _train_variant(cfg, loss_type, name, dataset)
        models[name] = model
        summaries[name] = summary
        return model

    if args.mode == "train":
        loss_type = args.loss_type or cfg.training.loss_type
        run_name = args.run_name or {"mse": "mse", "pixel_ae": "pixel_ae", "vicreg": "vicreg"}.get(
            loss_type, loss_type
        )
        if args.no_action and args.run_name is None:
            run_name = "no_action"
        _record(run_name, loss_type)
    elif args.mode == "train_and_eval":
        _record("vicreg", "vicreg")
        if not args.skip_baseline:
            _record("mse", "mse")
        if workshop and not args.skip_pixel_ae:
            _record("pixel_ae", "pixel_ae")

    report = {"training": summaries}
    if args.mode == "train_and_eval":
        run_archival_evaluation = _load_eval()

        device = cfg.training.resolve_device()
        eval_report = run_archival_evaluation(
            models,
            dataset,
            device=device,
            metrics_png=Path(args.metrics_png),
            max_horizon=args.max_horizon,
        )
        report["evaluation"] = eval_report
        (output_root / "run_report.json").write_text(
            json.dumps(
                {
                    "training": {
                        name: {k: v for k, v in payload.items() if k != "history"}
                        | {"n_epochs_logged": len(payload.get("history", []))}
                        for name, payload in summaries.items()
                    },
                    "evaluation": eval_report,
                },
                indent=2,
            ),
            encoding="utf-8",
        )
        LOGGER.info("Wrote %s and %s", args.metrics_png, output_root / "run_report.json")
    return report


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/src/utils/__init__.py <==
"""Helpers for exporting camera-ready paper assets from experimental outputs."""


==> reproduction/src/utils/export_paper_artifacts.py <==
"""Transform AC-JEPA experimental outputs into camera-ready paper assets.

1. **LaTeX table** — multi-step rollout MSE (k=1,5,10,20), stiffness / friction
   linear-probe accuracy, and inference latency (FPS and ms/frame).
2. **Multi-seed table** — if ``outputs/ablation_multiseed.json`` is present,
   a second booktabs table with mean ${\\pm}$ std over seeds 42/43/44 at
   $k\\in\\{1,5,10\\}$ for rollout MSE and both probe accuracies.
3. **Trajectory visualizer** — side-by-side PCA and t-SNE of ground-truth
   physical latent paths versus AC-JEPA open-loop predictions.
4. **Exporter** — writes ``outputs/paper_tables.tex`` ready to ``\\input{}``
   into a NeurIPS / PhysWorld template.

Run::

    python src/utils/export_paper_artifacts.py
    python src/utils/export_paper_artifacts.py --csv outputs/ablation_results.csv
"""

from __future__ import annotations

import argparse
import csv
import json
import logging
import sys
import time
from dataclasses import dataclass, field
from pathlib import Path
from typing import Any, Sequence

import numpy as np
import numpy.typing as npt
import torch
from torch import Tensor

if __package__:
    from ..ablation import REPORT_HORIZONS, plot_multiseed_drift, study_variants
    from ..config import resolve_device, seed_everything
    from ..dataset import build_dataset
    from ..eval import evaluate_model, rollout_predictions
    from ..train import load_model_from_checkpoint
else:
    _ROOT = Path(__file__).resolve().parents[2]
    if str(_ROOT) not in sys.path:
        sys.path.insert(0, str(_ROOT))
    from src.ablation import REPORT_HORIZONS, plot_multiseed_drift, study_variants
    from src.config import resolve_device, seed_everything
    from src.dataset import build_dataset
    from src.eval import evaluate_model, rollout_predictions
    from src.train import load_model_from_checkpoint

LOGGER = logging.getLogger("ac_jepa.paper")

TABLE_HORIZONS: tuple[int, ...] = (1, 5, 10, 20)
PROBE_HORIZONS: tuple[int, ...] = (1, 5, 10, 20)

try:
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib.collections import LineCollection
except ImportError as exc:  # pragma: no cover
    matplotlib = None  # type: ignore[assignment]
    plt = None  # type: ignore[assignment]
    LineCollection = None  # type: ignore[assignment]
    _MATPLOTLIB_ERROR = exc
else:
    _MATPLOTLIB_ERROR = None

FloatArr = npt.NDArray[np.float64]

_METRICS_ALIASES: dict[str, tuple[str, ...]] = {
    "full_vicreg": ("full_vicreg", "vicreg"),
    "variant_a_no_cov": ("variant_a_no_cov", "vicreg_no_cov"),
    "variant_b_mse": ("variant_b_mse", "mse", "mse_baseline"),
    "variant_c_pixel_ae": ("variant_c_pixel_ae", "pixel_ae"),
    "no_action": ("no_action",),
    "ema_0p99": ("ema_0p99", "ema_0.99"),
    "ema_0p996": ("ema_0p996", "ema_0.996", "full_vicreg"),
    "ema_0p999": ("ema_0p999", "ema_0.999"),
}


@dataclass
class VariantPaperRow:
    """One method row in the camera-ready ablation table."""

    key: str
    label: str
    mse: dict[int, float] = field(default_factory=dict)
    stiffness_acc: float | None = None
    friction_acc: float | None = None
    fps: float | None = None
    ms_per_frame: float | None = None


def load_ablation_csv(path: Path | str) -> list[VariantPaperRow]:
    """Parse ``ablation_results.csv`` into one row per variant."""
    path = Path(path)
    if not path.is_file():
        raise FileNotFoundError(f"Ablation CSV not found: {path}")
    grouped: dict[str, VariantPaperRow] = {}
    order: list[str] = []
    with path.open(encoding="utf-8", newline="") as handle:
        reader = csv.DictReader(handle)
        for raw in reader:
            key = str(raw.get("variant") or raw.get("key") or "").strip()
            if not key:
                continue
            if key not in grouped:
                label = str(raw.get("variant_label") or raw.get("label") or key)
                grouped[key] = VariantPaperRow(key=key, label=label)
                order.append(key)
            horizon = int(float(raw["horizon"]))
            grouped[key].mse[horizon] = float(raw["mse"])
    if not order:
        raise ValueError(f"No ablation rows parsed from {path}")
    return [grouped[key] for key in order]


def _latex_escape(text: str) -> str:
    replacements = {
        "\\": r"\textbackslash{}",
        "&": r"\&",
        "%": r"\%",
        "$": r"\$",
        "#": r"\#",
        "_": r"\_",
        "{": r"\{",
        "}": r"\}",
        "~": r"\textasciitilde{}",
        "^": r"\textasciicircum{}",
    }
    return "".join(replacements.get(char, char) for char in text)


def _fmt_mse(value: float | None, *, bold: bool = False) -> str:
    if value is None:
        return r"---"
    body = f"{value:.3f}"
    return rf"\textbf{{{body}}}" if bold else body


def _fmt_pct(value: float | None, *, bold: bool = False) -> str:
    if value is None:
        return r"---"
    body = f"{100.0 * value:.1f}"
    return rf"\textbf{{{body}}}" if bold else body


def _fmt_fps(value: float | None, *, bold: bool = False) -> str:
    if value is None:
        return r"---"
    body = f"{value:.1f}"
    return rf"\textbf{{{body}}}" if bold else body


def _fmt_ms(value: float | None, *, bold: bool = False) -> str:
    if value is None:
        return r"---"
    body = f"{value:.2f}"
    return rf"\textbf{{{body}}}" if bold else body


def _best_mask(values: Sequence[float | None], *, minimize: bool) -> list[bool]:
    present = [v for v in values if v is not None]
    if not present:
        return [False] * len(values)
    target = min(present) if minimize else max(present)
    return [v is not None and abs(v - target) <= 1e-12 for v in values]


def render_ablation_table(
    rows: Sequence[VariantPaperRow],
    *,
    horizons: Sequence[int] = TABLE_HORIZONS,
    caption: str | None = None,
    label: str = "tab:ac-jepa-ablation",
) -> str:
    """NeurIPS-style ``booktabs`` table spanning MSE, probes, and latency."""
    if not rows:
        raise ValueError("render_ablation_table requires at least one variant.")
    caption = caption or (
        "Ablation of AC-JEPA world-model variants. Multi-step open-loop latent "
        r"rollout MSE ($\downarrow$) at horizons $k\in\{1,5,10,20\}$. "
        r"Physical-property linear-probe accuracy ($\uparrow$, \%) on stiffness "
        r"class and frictional contact (contact-quadrant labels). "
        r"Inference cost is next-step world-model latency: frames per second "
        r"($\uparrow$) and wall-clock milliseconds per frame ($\downarrow$). "
        r"Best result in each column is bold."
    )
    mse_cols = {k: _best_mask([row.mse.get(k) for row in rows], minimize=True) for k in horizons}
    stiff_best = _best_mask([row.stiffness_acc for row in rows], minimize=False)
    fric_best = _best_mask([row.friction_acc for row in rows], minimize=False)
    fps_best = _best_mask([row.fps for row in rows], minimize=False)
    ms_best = _best_mask([row.ms_per_frame for row in rows], minimize=True)
    mse_headers = " & ".join(rf"$k{{=}}{k}$" for k in horizons)
    n_mse = len(tuple(horizons))
    lines = [
        r"\begin{table}[t]",
        r"  \centering",
        r"  \small",
        rf"  \caption{{{caption}}}",
        rf"  \label{{{label}}}",
        rf"  \begin{{tabular}}{{l{'c' * n_mse}ccrr}}",
        r"    \toprule",
        rf"    & \multicolumn{{{n_mse}}}{{c}}{{Rollout MSE $\downarrow$}}",
        r"      & \multicolumn{2}{c}{Probe acc.\ $\uparrow$ (\%)}",
        r"      & \multicolumn{2}{c}{Latency} \\",
        rf"    \cmidrule(lr){{2-{1 + n_mse}}}",
        rf"    \cmidrule(lr){{{2 + n_mse}-{3 + n_mse}}}",
        rf"    \cmidrule(lr){{{4 + n_mse}-{5 + n_mse}}}",
        rf"    Method & {mse_headers} & Stiffness & Friction & FPS $\uparrow$ & ms/frame $\downarrow$ \\",
        r"    \midrule",
    ]
    for i, row in enumerate(rows):
        mse_cells = [_fmt_mse(row.mse.get(k), bold=mse_cols[k][i]) for k in horizons]
        cells = [
            _latex_escape(row.label),
            *mse_cells,
            _fmt_pct(row.stiffness_acc, bold=stiff_best[i]),
            _fmt_pct(row.friction_acc, bold=fric_best[i]),
            _fmt_fps(row.fps, bold=fps_best[i]),
            _fmt_ms(row.ms_per_frame, bold=ms_best[i]),
        ]
        lines.append("    " + " & ".join(cells) + r" \\")
    lines.extend(
        [
            r"    \bottomrule",
            r"  \end{tabular}",
            r"\end{table}",
        ]
    )
    return "\n".join(lines) + "\n"


@dataclass
class MultiseedHorizonStats:
    mse_mean: float
    mse_std: float
    stiffness_mean: float
    stiffness_std: float
    contact_mean: float
    contact_std: float


@dataclass
class MultiseedVariantRow:
    key: str
    label: str
    by_horizon: dict[int, MultiseedHorizonStats] = field(default_factory=dict)


def load_multiseed_summary(path: Path | str) -> list[MultiseedVariantRow]:
    """Parse ``ablation_multiseed.json`` (mean ± std over seeds) into table rows."""
    path = Path(path)
    if not path.is_file():
        raise FileNotFoundError(f"Multi-seed ablation JSON not found: {path}")
    blob = json.loads(path.read_text(encoding="utf-8"))
    variants = blob.get("variants", blob)
    if not isinstance(variants, dict):
        raise ValueError(f"Expected a variants mapping in {path}")
    order = [item.key for item in study_variants()]
    rows: list[MultiseedVariantRow] = []
    seen: set[str] = set()
    keys = [k for k in order if k in variants] + [k for k in variants if k not in order]
    for key in keys:
        payload = variants[key]
        if not isinstance(payload, dict):
            continue
        row = MultiseedVariantRow(key=str(key), label=str(payload.get("label", key)))
        by_horizon = payload.get("by_horizon", {})
        if not isinstance(by_horizon, dict):
            continue
        for horizon_key, stats in by_horizon.items():
            if not isinstance(stats, dict):
                continue
            horizon = int(horizon_key)
            row.by_horizon[horizon] = MultiseedHorizonStats(
                mse_mean=float(stats["rollout_mse_mean"]),
                mse_std=float(stats.get("rollout_mse_std", 0.0)),
                stiffness_mean=float(stats.get("stiffness_probe_acc_mean", 0.0)),
                stiffness_std=float(stats.get("stiffness_probe_acc_std", 0.0)),
                contact_mean=float(stats.get("contact_probe_acc_mean", 0.0)),
                contact_std=float(stats.get("contact_probe_acc_std", 0.0)),
            )
        rows.append(row)
        seen.add(key)
    if not rows:
        raise ValueError(f"No multi-seed variant rows parsed from {path}")
    return rows


def _fmt_mean_std(
    mean: float | None,
    std: float | None,
    *,
    digits: int = 3,
    percent: bool = False,
    bold: bool = False,
) -> str:
    if mean is None:
        return r"---"
    sigma = 0.0 if std is None else float(std)
    if percent:
        body = f"{100.0 * mean:.1f}{{\\pm}}{100.0 * sigma:.1f}"
    else:
        body = f"{mean:.{digits}f}{{\\pm}}{sigma:.{digits}f}"
    wrapped = f"${body}$"
    return rf"\textbf{{{wrapped}}}" if bold else wrapped


def render_multiseed_table(
    rows: Sequence[MultiseedVariantRow],
    *,
    horizons: Sequence[int] = REPORT_HORIZONS,
    caption: str | None = None,
    label: str = "tab:ac-jepa-ablation-multiseed",
    n_seeds: int | None = None,
    n_val: int | None = None,
) -> str:
    """Booktabs table with mean ± std for rollout MSE and both linear probes."""
    if not rows:
        raise ValueError("render_multiseed_table requires at least one variant.")
    horizons = tuple(int(k) for k in horizons)
    caption = caption or (
        "Multi-seed ablation of AC-JEPA (Prompt-2 schedule on the Prompt-1 physics dump). "
        r"Entries are mean ${\pm}$ sample std over seeds $42,43,44$. "
        r"Open-loop latent rollout MSE ($\downarrow$) and linear-probe accuracy "
        r"($\uparrow$, \%) for stiffness class and frictional contact at "
        r"horizons $k\in\{1,5,10\}$ ($T{=}16$ episodes cannot support $k{=}20$). "
        r"Best mean in each column is bold. Single-seed dummy-set numbers are omitted."
    )
    if n_seeds is not None or n_val is not None:
        extra = []
        if n_seeds is not None:
            extra.append(f"{n_seeds} seeds")
        if n_val is not None:
            extra.append(rf"$n_{{\mathrm{{val}}}}={n_val}$")
        caption = caption.rstrip(".") + " (" + ", ".join(extra) + ")."

    def _means(getter: Any) -> list[float | None]:
        values: list[float | None] = []
        for row in rows:
            values.append(getter(row))
        return values

    mse_best = {
        k: _best_mask(
            _means(lambda row, horizon=k: row.by_horizon[horizon].mse_mean if horizon in row.by_horizon else None),
            minimize=True,
        )
        for k in horizons
    }
    stiff_best = {
        k: _best_mask(
            _means(
                lambda row, horizon=k: row.by_horizon[horizon].stiffness_mean
                if horizon in row.by_horizon
                else None
            ),
            minimize=False,
        )
        for k in horizons
    }
    contact_best = {
        k: _best_mask(
            _means(
                lambda row, horizon=k: row.by_horizon[horizon].contact_mean
                if horizon in row.by_horizon
                else None
            ),
            minimize=False,
        )
        for k in horizons
    }
    n_block = 3
    n_cols = len(horizons) * n_block
    group_headers = " & ".join(
        rf"\multicolumn{{{n_block}}}{{c}}{{$k{{=}}{k}$}}" for k in horizons
    )
    sub_headers = " & ".join(["MSE $\\downarrow$ & Stiff.\\ $\\uparrow$ & Contact $\\uparrow$"] * len(horizons))
    cmidrules = []
    start = 2
    for _ in horizons:
        end = start + n_block - 1
        cmidrules.append(rf"    \cmidrule(lr){{{start}-{end}}}")
        start = end + 1
    lines = [
        r"\begin{table}[t]",
        r"  \centering",
        r"  \small",
        rf"  \caption{{{caption}}}",
        rf"  \label{{{label}}}",
        rf"  \begin{{tabular}}{{l{'c' * n_cols}}}",
        r"    \toprule",
        rf"    Method & {group_headers} \\",
        *cmidrules,
        rf"    & {sub_headers} \\",
        r"    \midrule",
    ]
    for i, row in enumerate(rows):
        cells = [_latex_escape(row.label)]
        for k in horizons:
            stats = row.by_horizon.get(k)
            if stats is None:
                cells.extend([r"---", r"---", r"---"])
                continue
            cells.append(_fmt_mean_std(stats.mse_mean, stats.mse_std, bold=mse_best[k][i]))
            cells.append(
                _fmt_mean_std(
                    stats.stiffness_mean,
                    stats.stiffness_std,
                    percent=True,
                    bold=stiff_best[k][i],
                )
            )
            cells.append(
                _fmt_mean_std(
                    stats.contact_mean,
                    stats.contact_std,
                    percent=True,
                    bold=contact_best[k][i],
                )
            )
        lines.append("    " + " & ".join(cells) + r" \\")
    lines.extend(
        [
            r"    \bottomrule",
            r"  \end{tabular}",
            r"\end{table}",
        ]
    )
    return "\n".join(lines) + "\n"


def render_trajectory_figure(
    figure_name: str = "paper_latent_trajectories.pdf",
    *,
    caption: str | None = None,
    label: str = "fig:ac-jepa-latent-traj",
) -> str:
    """LaTeX figure environment pointing at the PCA / t-SNE comparison plot."""
    caption = caption or (
        "Side-by-side latent trajectories of ground-truth physical rollouts "
        r"(target-encoder embeddings $z_{t:t+k}$) versus AC-JEPA open-loop "
        r"predictions $\hat{z}_{t:t+k}$. Left column: 2D PCA. Right column: t-SNE. "
        "Each polyline is one validation episode; color denotes time along the path."
    )
    return "\n".join(
        [
            r"\begin{figure}[t]",
            r"  \centering",
            rf"  \includegraphics[width=\linewidth]{{{figure_name}}}",
            rf"  \caption{{{caption}}}",
            rf"  \label{{{label}}}",
            r"\end{figure}",
            "",
        ]
    )


def pca_embed(features: npt.ArrayLike, n_components: int = 2) -> FloatArr:
    """Project ``(N, D)`` features onto the top principal components via SVD."""
    x = np.asarray(features, dtype=np.float64)
    if x.ndim != 2:
        raise ValueError(f"pca_embed expects (N, D), got {x.shape}.")
    n_components = int(n_components)
    if n_components < 1:
        raise ValueError("n_components must be >= 1.")
    if x.shape[0] == 0:
        return np.zeros((0, n_components), dtype=np.float64)
    centered = x - x.mean(axis=0, keepdims=True)
    rank = min(centered.shape[0], centered.shape[1], n_components)
    if rank == 0:
        return np.zeros((x.shape[0], n_components), dtype=np.float64)
    _, _, vt = np.linalg.svd(centered, full_matrices=False)
    projected = centered @ vt[:rank].T
    if rank < n_components:
        pad = np.zeros((x.shape[0], n_components - rank), dtype=np.float64)
        projected = np.concatenate([projected, pad], axis=1)
    return projected


def _pairwise_sq_dists(x: FloatArr) -> FloatArr:
    gram = x @ x.T
    sq = np.sum(x * x, axis=1, keepdims=True)
    d2 = np.maximum(sq + sq.T - 2.0 * gram, 0.0)
    np.fill_diagonal(d2, 0.0)
    return d2


def _binary_search_beta(d2_row: FloatArr, perplexity: float, max_iter: int = 50) -> FloatArr:
    """Return a softmax affinity row with entropy close to ``log(perplexity)``."""
    target = np.log(perplexity)
    beta = 1.0
    beta_min, beta_max = -np.inf, np.inf
    p = np.ones_like(d2_row) / max(d2_row.size, 1)
    for _ in range(max_iter):
        log_p = -d2_row * beta
        log_p -= np.max(log_p)
        weights = np.exp(log_p)
        mass = np.sum(weights)
        if mass <= 1e-12:
            beta *= 2.0
            continue
        p = weights / mass
        entropy = -np.sum(p * np.log(p + 1e-12))
        error = entropy - target
        if abs(error) < 1e-5:
            break
        if error > 0:
            beta_min = beta
            beta = beta * 2.0 if not np.isfinite(beta_max) else 0.5 * (beta + beta_max)
        else:
            beta_max = beta
            beta = beta / 2.0 if not np.isfinite(beta_min) else 0.5 * (beta + beta_min)
    return p


def _joint_probabilities(x: FloatArr, perplexity: float) -> FloatArr:
    n = x.shape[0]
    d2 = _pairwise_sq_dists(x)
    p_cond = np.zeros((n, n), dtype=np.float64)
    for i in range(n):
        mask = np.ones(n, dtype=bool)
        mask[i] = False
        p_cond[i, mask] = _binary_search_beta(d2[i, mask], perplexity)
    joint = (p_cond + p_cond.T) / (2.0 * n)
    joint = np.maximum(joint, 1e-12)
    joint /= joint.sum()
    return joint


def _tsne_numpy(
    x: FloatArr,
    n_components: int,
    perplexity: float,
    n_iter: int,
    learning_rate: float,
    seed: int,
) -> FloatArr:
    """Exact (non-Barnes-Hut) t-SNE for modest ``N`` (paper-scale episode sets)."""
    rng = np.random.default_rng(seed)
    n = x.shape[0]
    perp = float(min(max(perplexity, 2.0), max((n - 1) / 3.0, 2.0)))
    p = _joint_probabilities(x, perp)
    y = pca_embed(x, n_components)
    scale = 1e-4 / (np.std(y) + 1e-12)
    y = y * scale
    y += rng.normal(0.0, 1e-6, size=y.shape)
    velocity = np.zeros_like(y)
    gains = np.ones_like(y)
    for step in range(n_iter):
        p_use = p * 12.0 if step < min(50, max(n_iter // 4, 1)) else p
        d2 = _pairwise_sq_dists(y)
        q_unnorm = 1.0 / (1.0 + d2)
        np.fill_diagonal(q_unnorm, 0.0)
        q_sum = float(q_unnorm.sum())
        q = np.maximum(q_unnorm / max(q_sum, 1e-12), 1e-12)
        pq = p_use - q
        grad = np.zeros_like(y)
        for i in range(n):
            diff = y[i] - y
            grad[i] = 4.0 * np.sum((pq[i] * q_unnorm[i])[:, None] * diff, axis=0)
        same_sign = np.sign(grad) == np.sign(velocity)
        gains = np.where(same_sign, gains * 0.8, gains + 0.2)
        gains = np.maximum(gains, 0.01)
        momentum = 0.5 if step < 20 else 0.8
        velocity = momentum * velocity - learning_rate * gains * grad
        y = y + velocity
        y -= y.mean(axis=0, keepdims=True)
    return y


def tsne_embed(
    features: npt.ArrayLike,
    n_components: int = 2,
    perplexity: float = 30.0,
    n_iter: int = 400,
    learning_rate: float = 100.0,
    seed: int = 0,
) -> FloatArr:
    """2D t-SNE embedding. Uses scikit-learn when installed, else a NumPy fallback."""
    x = np.asarray(features, dtype=np.float64)
    if x.ndim != 2:
        raise ValueError(f"tsne_embed expects (N, D), got {x.shape}.")
    if x.shape[0] < 4:
        return pca_embed(x, n_components)
    # sklearn requires max_iter >= 250; keep the NumPy path for short debug runs.
    if n_iter >= 250:
        try:
            from sklearn.manifold import TSNE

            perp = min(perplexity, max((x.shape[0] - 1) / 3.0, 2.0))
            kwargs: dict[str, Any] = {
                "n_components": n_components,
                "perplexity": perp,
                "init": "pca",
                "learning_rate": learning_rate,
                "random_state": seed,
            }
            try:
                embedder = TSNE(max_iter=n_iter, **kwargs)
            except TypeError:
                embedder = TSNE(n_iter=n_iter, **kwargs)  # type: ignore[call-arg]
            return np.asarray(embedder.fit_transform(x), dtype=np.float64)
        except ImportError:
            pass
    return _tsne_numpy(
        x,
        n_components=n_components,
        perplexity=perplexity,
        n_iter=n_iter,
        learning_rate=learning_rate,
        seed=seed,
    )


def _sync(device: torch.device) -> None:
    if device.type == "cuda":
        torch.cuda.synchronize(device)
    elif device.type == "mps" and hasattr(torch, "mps"):
        torch.mps.synchronize()


def _policy_actions(dataset: Any) -> Tensor:
    return getattr(dataset, "model_actions", dataset.actions)


@torch.no_grad()
def measure_inference_latency(
    model: Any,
    frames: Tensor,
    actions: Tensor,
    device: torch.device,
    *,
    warmup: int = 10,
    steps: int = 50,
) -> dict[str, float]:
    """Wall-clock next-step inference: ``Predictor(Encoder(x_t), a_t)``.

    Returns milliseconds per frame and frames per second for batch size 1.
    """
    model.eval()
    x = frames[:1].to(device, non_blocking=True)
    a = actions[:1].to(device, non_blocking=True)

    def _step() -> None:
        latent = model.encode(x, target=False)
        model.predictor(latent, a)

    for _ in range(max(warmup, 0)):
        _step()
    _sync(device)
    started = time.perf_counter()
    for _ in range(max(steps, 1)):
        _step()
    _sync(device)
    elapsed = time.perf_counter() - started
    n_frames = max(steps, 1) * int(x.shape[0])
    ms_per_frame = 1000.0 * elapsed / n_frames
    fps = 1000.0 / ms_per_frame if ms_per_frame > 0 else 0.0
    return {
        "ms_per_frame": ms_per_frame,
        "fps": fps,
        "seconds": elapsed,
        "n_frames": float(n_frames),
    }


def _mean_at_horizons(values: Sequence[float], horizons: Sequence[int]) -> float | None:
    picked: list[float] = []
    for horizon in horizons:
        idx = int(horizon) - 1
        if 0 <= idx < len(values):
            picked.append(float(values[idx]))
    if not picked:
        return None
    return float(sum(picked) / len(picked))


def _lookup_cached_metrics(blob: dict[str, Any], variant_key: str) -> dict[str, Any] | None:
    aliases = _METRICS_ALIASES.get(variant_key, (variant_key,))
    models = blob.get("models", blob)
    if not isinstance(models, dict):
        return None
    for alias in aliases:
        payload = models.get(alias)
        if isinstance(payload, dict) and (
            "stiffness_probe_acc" in payload or "rollout_mse" in payload
        ):
            return payload
    return None


def load_cached_probes(paths: Sequence[Path]) -> dict[str, dict[str, float | None]]:
    """Read stiffness / contact probes from ``metrics.json`` or ``run_report.json``."""
    cached: dict[str, dict[str, float | None]] = {}
    for path in paths:
        if not path.is_file():
            continue
        blob = json.loads(path.read_text(encoding="utf-8"))
        if "evaluation" in blob and isinstance(blob["evaluation"], dict):
            blob = blob["evaluation"]
        for variant in study_variants():
            payload = _lookup_cached_metrics(blob, variant.key)
            if payload is None:
                continue
            cached[variant.key] = {
                "stiffness_acc": _mean_at_horizons(
                    payload.get("stiffness_probe_acc", []), PROBE_HORIZONS
                ),
                "friction_acc": _mean_at_horizons(
                    payload.get("contact_probe_acc", []), PROBE_HORIZONS
                ),
            }
    return cached


def discover_checkpoints(output_dir: Path) -> dict[str, Path]:
    """Locate ablation ``last.pt`` files from the report or the default layout."""
    found: dict[str, Path] = {}
    report_path = output_dir / "ablation_report.json"
    if report_path.is_file():
        report = json.loads(report_path.read_text(encoding="utf-8"))
        for key, meta in report.get("training", {}).items():
            if isinstance(meta, dict) and "checkpoint" in meta:
                ckpt = Path(str(meta.get("checkpoint", "")))
                if ckpt.is_file():
                    found[str(key)] = ckpt
            elif isinstance(meta, dict):
                for seed_meta in meta.values():
                    if not isinstance(seed_meta, dict):
                        continue
                    ckpt = Path(str(seed_meta.get("checkpoint", "")))
                    if ckpt.is_file() and str(key) not in found:
                        found[str(key)] = ckpt
    for variant in study_variants():
        candidates = [
            output_dir / "ablation" / "seed42" / variant.key / "last.pt",
            output_dir / "ablation" / variant.key / "last.pt",
        ]
        for fallback in candidates:
            if variant.key not in found and fallback.is_file():
                found[variant.key] = fallback
                break
    return found


@torch.no_grad()
def collect_latent_trajectories(
    model: Any,
    dataset: Any,
    device: torch.device,
    *,
    n_episodes: int = 6,
    max_horizon: int = 20,
    batch_size: int = 8,
) -> tuple[FloatArr, FloatArr]:
    """Ground-truth target embeddings vs autoregressive predicted latents.

    Returns ``(z_gt, z_pred)`` each shaped ``(E, T, D)`` with ``T = K+1``
    (the initial state plus ``K`` predicted / encoded future steps).
    """
    model.eval()
    n_train, n_val = dataset.split_sizes()
    if n_val < 1:
        raise ValueError("Trajectory export requires a non-empty validation split.")
    n_use = max(1, min(int(n_episodes), n_val))
    observations = dataset.observations[n_train : n_train + n_use]
    actions = _policy_actions(dataset)[n_train : n_train + n_use]
    k_max = min(int(max_horizon), int(observations.shape[1] - 1))
    if k_max < 1:
        raise ValueError("Need episode_length >= 2 for latent trajectories.")
    z_hat, z_tgt = rollout_predictions(
        model, observations, actions, k_max, device, batch_size=batch_size
    )
    z_init_online = []
    z_init_target = []
    for start in range(0, n_use, batch_size):
        end = min(start + batch_size, n_use)
        frame0 = observations[start:end, 0].to(device)
        z_init_online.append(model.encode(frame0, target=False))
        z_init_target.append(model.encode(frame0, target=True))
    z_online = torch.cat(z_init_online, dim=0)
    z_target0 = torch.cat(z_init_target, dim=0)
    z_gt = torch.cat([z_target0[:, None], z_tgt], dim=1)
    z_pred = torch.cat([z_online[:, None], z_hat], dim=1)
    return (
        z_gt.detach().cpu().numpy().astype(np.float64),
        z_pred.detach().cpu().numpy().astype(np.float64),
    )


def _colorline(ax: Any, xy: FloatArr, cmap: str, linewidth: float) -> None:
    """Draw a polyline whose color tracks normalized time."""
    if xy.shape[0] < 2:
        ax.scatter(xy[:, 0], xy[:, 1], c=[0.0], cmap=cmap, s=18)
        return
    points = xy.reshape(-1, 1, 2)
    segs = np.concatenate([points[:-1], points[1:]], axis=1)
    values = np.linspace(0.0, 1.0, xy.shape[0] - 1)
    collection = LineCollection(
        segs, cmap=cmap, norm=plt.Normalize(0.0, 1.0), linewidth=linewidth
    )
    collection.set_array(values)
    ax.add_collection(collection)
    ax.scatter(xy[0, 0], xy[0, 1], s=22, c="k", zorder=3)
    ax.scatter(xy[-1, 0], xy[-1, 1], s=28, marker="*", c="k", zorder=3)


def _axis_limits(xy: FloatArr, pad_frac: float = 0.08) -> tuple[tuple[float, float], tuple[float, float]]:
    span = np.maximum(xy.max(axis=0) - xy.min(axis=0), 1e-6)
    pad = pad_frac * span
    xlim = (float(xy[:, 0].min() - pad[0]), float(xy[:, 0].max() + pad[0]))
    ylim = (float(xy[:, 1].min() - pad[1]), float(xy[:, 1].max() + pad[1]))
    return xlim, ylim


def plot_latent_trajectories(
    z_gt: npt.ArrayLike,
    z_pred: npt.ArrayLike,
    output_path: Path | str,
    *,
    dpi: int = 300,
    tsne_iter: int = 400,
    perplexity: float = 30.0,
    title_gt: str = "Ground truth",
    title_pred: str = "AC-JEPA predicted",
) -> Path:
    """Side-by-side PCA / t-SNE comparison of physical vs predicted latent paths.

    ``z_gt`` and ``z_pred`` are ``(E, T, D)``. Embeddings are fit on the pooled
    cloud so both views share a coordinate system.
    """
    if plt is None or LineCollection is None:
        raise ImportError(
            "matplotlib is required to write trajectory figures. `pip install matplotlib`."
        ) from _MATPLOTLIB_ERROR
    z_gt_arr = np.asarray(z_gt, dtype=np.float64)
    z_pred_arr = np.asarray(z_pred, dtype=np.float64)
    if z_gt_arr.shape != z_pred_arr.shape or z_gt_arr.ndim != 3:
        raise ValueError(
            f"Expected matching (E, T, D) trajectory tensors, got {z_gt_arr.shape} vs {z_pred_arr.shape}."
        )
    n_ep, n_t, _ = z_gt_arr.shape
    stacked = np.concatenate(
        [
            z_gt_arr.reshape(-1, z_gt_arr.shape[-1]),
            z_pred_arr.reshape(-1, z_pred_arr.shape[-1]),
        ],
        axis=0,
    )
    pca_xy = pca_embed(stacked, 2)
    tsne_xy = tsne_embed(stacked, 2, perplexity=perplexity, n_iter=tsne_iter, seed=0)
    pca_gt = pca_xy[: n_ep * n_t].reshape(n_ep, n_t, 2)
    pca_pr = pca_xy[n_ep * n_t :].reshape(n_ep, n_t, 2)
    tsne_gt = tsne_xy[: n_ep * n_t].reshape(n_ep, n_t, 2)
    tsne_pr = tsne_xy[n_ep * n_t :].reshape(n_ep, n_t, 2)

    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig, axes = plt.subplots(2, 2, figsize=(8.4, 8.0), dpi=dpi)
    panels = (
        (axes[0, 0], pca_gt, f"PCA — {title_gt}"),
        (axes[0, 1], pca_pr, f"PCA — {title_pred}"),
        (axes[1, 0], tsne_gt, f"t-SNE — {title_gt}"),
        (axes[1, 1], tsne_pr, f"t-SNE — {title_pred}"),
    )
    cmaps = ("viridis", "plasma", "cividis", "magma", "cool", "spring")
    pca_lim = _axis_limits(np.concatenate([pca_gt.reshape(-1, 2), pca_pr.reshape(-1, 2)], axis=0))
    tsne_lim = _axis_limits(np.concatenate([tsne_gt.reshape(-1, 2), tsne_pr.reshape(-1, 2)], axis=0))
    row_limits = (pca_lim, pca_lim, tsne_lim, tsne_lim)
    for (ax, cloud, title), limits in zip(panels, row_limits, strict=True):
        for ep in range(n_ep):
            _colorline(ax, cloud[ep], cmap=cmaps[ep % len(cmaps)], linewidth=1.8)
        ax.set_title(title)
        ax.set_xlabel("dim 1")
        ax.set_ylabel("dim 2")
        ax.set_xlim(*limits[0])
        ax.set_ylim(*limits[1])
        ax.set_aspect("equal", adjustable="box")
        ax.grid(True, alpha=0.25)
    fig.suptitle("Latent trajectories: ground-truth physics vs AC-JEPA rollout", fontsize=12)
    fig.tight_layout()
    fig.savefig(output_path)
    if output_path.suffix.lower() != ".pdf":
        fig.savefig(output_path.with_suffix(".pdf"))
    plt.close(fig)
    LOGGER.info("Wrote %s", output_path)
    return output_path


def _apply_cached_probes(
    rows: list[VariantPaperRow], cached: dict[str, dict[str, float | None]]
) -> None:
    for row in rows:
        payload = cached.get(row.key)
        if not payload:
            continue
        if row.stiffness_acc is None:
            row.stiffness_acc = payload.get("stiffness_acc")
        if row.friction_acc is None:
            row.friction_acc = payload.get("friction_acc")


def _order_like_variants(rows: list[VariantPaperRow]) -> list[VariantPaperRow]:
    lookup = {row.key: row for row in rows}
    ordered: list[VariantPaperRow] = []
    seen: set[str] = set()
    for variant in study_variants():
        if variant.key in lookup:
            if lookup[variant.key].label == variant.key:
                lookup[variant.key].label = variant.label
            ordered.append(lookup[variant.key])
            seen.add(variant.key)
    for row in rows:
        if row.key not in seen:
            ordered.append(row)
    return ordered


def _enrich_from_checkpoints(
    rows: list[VariantPaperRow],
    checkpoints: dict[str, Path],
    device: torch.device,
    *,
    max_horizon: int,
    probe_epochs: int,
    n_traj_episodes: int,
    tsne_iter: int,
    figure_path: Path,
) -> Path | None:
    """Live probes, latency, and (for Full AC-JEPA) trajectory figure."""
    if not checkpoints:
        return None
    first_ckpt = next(iter(checkpoints.values()))
    _, cfg = load_model_from_checkpoint(first_ckpt, device)
    seed_everything(cfg.training.seed)
    dataset = build_dataset(cfg.data, split="all")
    n_train, n_val = dataset.split_sizes()
    n_lat = max(n_val, 1)
    frame0 = dataset.observations[n_train : n_train + n_lat, 0]
    act0 = _policy_actions(dataset)[n_train : n_train + n_lat, 0]
    figure: Path | None = None
    for row in rows:
        ckpt = checkpoints.get(row.key)
        if ckpt is None:
            continue
        LOGGER.info("Paper metrics from checkpoint %s (%s)", ckpt, row.key)
        model, _ = load_model_from_checkpoint(ckpt, device)
        k_cap = min(max_horizon, int(dataset.observations.shape[1] - 1))
        probes = evaluate_model(
            model,
            dataset,
            device,
            max_horizon=k_cap,
            probe_epochs=probe_epochs,
        )
        row.stiffness_acc = _mean_at_horizons(probes["stiffness_probe_acc"], PROBE_HORIZONS)
        row.friction_acc = _mean_at_horizons(probes["contact_probe_acc"], PROBE_HORIZONS)
        latency = measure_inference_latency(model, frame0, act0, device)
        row.fps = latency["fps"]
        row.ms_per_frame = latency["ms_per_frame"]
        want_figure = row.key == "full_vicreg" or (figure is None and row.key == rows[0].key)
        if want_figure:
            z_gt, z_pred = collect_latent_trajectories(
                model,
                dataset,
                device,
                n_episodes=n_traj_episodes,
                max_horizon=k_cap,
            )
            figure = plot_latent_trajectories(
                z_gt,
                z_pred,
                figure_path,
                tsne_iter=tsne_iter,
            )
    return figure


def write_paper_tables_tex(
    rows: Sequence[VariantPaperRow],
    output_path: Path,
    *,
    figure_name: str | None = None,
    extra_blocks: Sequence[str] = (),
) -> Path:
    """Write NeurIPS-ready table (and optional figure) fragments."""
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    header = [
        "% Auto-generated by src/utils/export_paper_artifacts.py",
        "% Drop into a NeurIPS / PhysWorld source file that already loads:",
        "%   \\usepackage{booktabs,graphicx,amsmath}",
        "% If compiling this file from the outputs/ directory, figures resolve by basename.",
        "",
    ]
    body: list[str] = []
    if rows:
        body.append(render_ablation_table(rows))
    if figure_name:
        body.append(render_trajectory_figure(figure_name))
    body.extend(extra_blocks)
    if not body:
        raise ValueError("write_paper_tables_tex needs at least one table, figure, or extra block.")
    output_path.write_text("\n".join(header + body), encoding="utf-8")
    LOGGER.info("Wrote %s", output_path)
    return output_path


def export_paper_artifacts(
    csv_path: Path | str = "outputs/ablation_results.csv",
    output_dir: Path | str = "outputs",
    *,
    tex_name: str = "paper_tables.tex",
    figure_name: str = "paper_latent_trajectories.png",
    device: str = "auto",
    live_eval: bool = True,
    probe_epochs: int = 80,
    max_horizon: int = 20,
    n_traj_episodes: int = 6,
    tsne_iter: int = 400,
    multiseed_json: Path | str | None = None,
) -> dict[str, Any]:
    """Build the camera-ready table + trajectory figure from experimental outputs."""
    output_dir = Path(output_dir)
    csv_path = Path(csv_path)
    rows: list[VariantPaperRow] = []
    if csv_path.is_file():
        rows = _order_like_variants(load_ablation_csv(csv_path))
        cached = load_cached_probes(
            [output_dir / "metrics.json", output_dir / "run_report.json"]
        )
        _apply_cached_probes(rows, cached)

    torch_device = resolve_device(device)
    figure_path = output_dir / figure_name
    figure: Path | None = None
    if live_eval and rows:
        checkpoints = discover_checkpoints(output_dir)
        if checkpoints:
            figure = _enrich_from_checkpoints(
                rows,
                checkpoints,
                torch_device,
                max_horizon=max_horizon,
                probe_epochs=probe_epochs,
                n_traj_episodes=n_traj_episodes,
                tsne_iter=tsne_iter,
                figure_path=figure_path,
            )
        else:
            LOGGER.warning(
                "No ablation checkpoints found under %s; probes/latency use cache only.",
                output_dir,
            )

    extra_blocks: list[str] = []
    json_path = Path(multiseed_json) if multiseed_json is not None else output_dir / "ablation_multiseed.json"
    drift_plot: Path | None = None
    if json_path.is_file():
        blob = json.loads(json_path.read_text(encoding="utf-8"))
        extra_blocks.append(
            render_multiseed_table(
                load_multiseed_summary(json_path),
                horizons=tuple(int(h) for h in blob.get("horizons", REPORT_HORIZONS)),
                n_seeds=blob.get("n_seeds") or (len(blob["seeds"]) if blob.get("seeds") else None),
                n_val=blob.get("n_val"),
            )
        )
        # Error-band drift figure (originally a single-line plot from src/ablation.py).
        drift_plot = plot_multiseed_drift(blob, output_dir / "ablation_drift.png")

    if not rows and not extra_blocks:
        raise FileNotFoundError(
            f"Need {csv_path} or {json_path} to export paper tables."
        )

    tex_path = write_paper_tables_tex(
        rows,
        output_dir / tex_name,
        figure_name=(figure_path.with_suffix(".pdf").name if figure is not None else None),
        extra_blocks=extra_blocks,
    )
    return {
        "tex": str(tex_path),
        "figure": None if figure is None else str(figure),
        "multiseed_json": str(json_path) if json_path.is_file() else None,
        "ablation_drift": None if drift_plot is None else str(drift_plot),
        "rows": [
            {
                "variant": row.key,
                "label": row.label,
                "mse": {str(k): v for k, v in row.mse.items()},
                "stiffness_acc": row.stiffness_acc,
                "friction_acc": row.friction_acc,
                "fps": row.fps,
                "ms_per_frame": row.ms_per_frame,
            }
            for row in rows
        ],
    }


def _parse_args(argv: list[str] | None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Export camera-ready AC-JEPA paper assets.")
    parser.add_argument("--csv", default="outputs/ablation_results.csv")
    parser.add_argument("--output-dir", default="outputs")
    parser.add_argument("--tex", default="paper_tables.tex")
    parser.add_argument("--figure", default="paper_latent_trajectories.png")
    parser.add_argument("--multiseed-json", default=None, help="Defaults to <output-dir>/ablation_multiseed.json")
    parser.add_argument("--device", default="auto")
    parser.add_argument("--probe-epochs", type=int, default=80)
    parser.add_argument("--max-horizon", type=int, default=20)
    parser.add_argument("--n-traj-episodes", type=int, default=6)
    parser.add_argument("--tsne-iter", type=int, default=400)
    parser.add_argument(
        "--no-live-eval",
        action="store_true",
        help="Skip checkpoint loading; table uses CSV + cached metrics.json only.",
    )
    return parser.parse_args(argv)


def main(argv: list[str] | None = None) -> dict[str, Any]:
    args = _parse_args(argv)
    logging.basicConfig(
        level=logging.INFO,
        format="%(asctime)s  %(levelname)s  %(name)s  %(message)s",
        datefmt="%H:%M:%S",
    )
    report = export_paper_artifacts(
        csv_path=args.csv,
        output_dir=args.output_dir,
        tex_name=args.tex,
        figure_name=args.figure,
        device=args.device,
        live_eval=not args.no_live_eval,
        probe_epochs=args.probe_epochs,
        max_horizon=args.max_horizon,
        n_traj_episodes=args.n_traj_episodes,
        tsne_iter=args.tsne_iter,
        multiseed_json=args.multiseed_json,
    )
    LOGGER.info("Paper artifacts ready  tex=%s  figure=%s", report["tex"], report["figure"])
    return report


if __name__ == "__main__":
    main(sys.argv[1:])


==> reproduction/tests/test_ablation.py <==
"""Tests for the automated ablation suite and long-horizon drift engine."""

from __future__ import annotations

import csv
import sys
import tempfile
import unittest
from pathlib import Path

import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from dataclasses import asdict

from src.ablation import (
    ABLATION_SEEDS,
    EMA_MOMENTA,
    HORIZONS,
    REPORT_HORIZONS,
    VARIANTS,
    aggregate_seed_metrics,
    apply_variant,
    build_ablation_config,
    build_workshop_ablation_config,
    ema_sweep_variants,
    mean_std,
    plot_representation_drift,
    representation_drift,
    study_variants,
    write_ablation_csv,
)
from src.config import DataConfig
from src.dataset import DeformableObjectDataset
from src.models.ac_jepa import ACJEPA
from src.models.pixel_ae import PixelSpaceAutoencoder
from src.train import ACJEPATrainer, build_world_model


class AblationConfigTests(unittest.TestCase):
    def test_episode_length_covers_k20(self) -> None:
        cfg = build_ablation_config(epochs=1)
        self.assertGreaterEqual(cfg.data.episode_length, max(HORIZONS) + 1)
        self.assertEqual(
            tuple(v.loss_type for v in VARIANTS),
            ("vicreg", "vicreg_no_cov", "mse", "pixel_ae", "vicreg"),
        )
        no_action = next(v for v in VARIANTS if v.key == "no_action")
        self.assertFalse(no_action.condition_on_action)
        self.assertEqual(no_action.loss_type, "vicreg")

    def test_world_model_factory(self) -> None:
        cfg = build_ablation_config(epochs=1)
        cfg.training.loss_type = "pixel_ae"
        self.assertIsInstance(build_world_model(cfg), PixelSpaceAutoencoder)
        cfg.training.loss_type = "vicreg"
        self.assertIsInstance(build_world_model(cfg), ACJEPA)

    def test_no_action_variant_builds_unconditional_predictor(self) -> None:
        base = build_ablation_config(epochs=1)
        variant = next(v for v in VARIANTS if v.key == "no_action")
        cfg = apply_variant(base, variant, seed=42)
        self.assertFalse(cfg.model.condition_on_action)
        self.assertEqual(cfg.training.loss_type, "vicreg")
        self.assertEqual(cfg.training.lr, base.training.lr)
        self.assertEqual(cfg.training.epochs, base.training.epochs)
        self.assertEqual(cfg.training.seed, 42)
        model = build_world_model(cfg)
        self.assertIsInstance(model, ACJEPA)
        self.assertFalse(model.predictor.condition_on_action)
        z = torch.randn(2, cfg.model.effective_latent_dim)
        a = torch.randn(2, cfg.model.action_dim)
        a_alt = torch.randn(2, cfg.model.action_dim)
        model.eval()
        with torch.no_grad():
            y = model.predictor(z, a)
            y_alt = model.predictor(z, a_alt)
        self.assertEqual(tuple(y.shape), (2, cfg.model.effective_latent_dim))
        self.assertTrue(torch.allclose(y, y_alt))

    def test_ema_sweep_changes_only_momentum(self) -> None:
        base = build_workshop_ablation_config()
        items = ema_sweep_variants(EMA_MOMENTA)
        self.assertEqual(len(items), 3)
        self.assertEqual(tuple(v.ema_momentum for v in items), EMA_MOMENTA)
        self.assertEqual(ABLATION_SEEDS, (42, 43, 44))
        self.assertEqual(REPORT_HORIZONS, (1, 5, 10))
        cfgs = [apply_variant(base, item, seed=42) for item in items]
        for cfg, item in zip(cfgs, items, strict=True):
            self.assertEqual(cfg.model.ema_momentum, item.ema_momentum)
            self.assertEqual(cfg.training.loss_type, "vicreg")
            self.assertTrue(cfg.model.condition_on_action)
            self.assertEqual(cfg.training.epochs, base.training.epochs)
            self.assertEqual(cfg.training.lr, base.training.lr)
            self.assertEqual(cfg.training.batch_size, base.training.batch_size)
            self.assertEqual(cfg.training.weight_decay, base.training.weight_decay)
            self.assertEqual(cfg.training.seed, 42)
        for left, right in zip(cfgs, cfgs[1:], strict=False):
            left_d, right_d = asdict(left), asdict(right)
            self.assertEqual(left_d["training"], right_d["training"])
            left_model = dict(left_d["model"])
            right_model = dict(right_d["model"])
            left_model.pop("ema_momentum")
            right_model.pop("ema_momentum")
            self.assertEqual(left_model, right_model)
            self.assertNotEqual(left.model.ema_momentum, right.model.ema_momentum)
        self.assertIn("no_action", {v.key for v in study_variants()})
        self.assertGreaterEqual(len(study_variants()), len(VARIANTS) + 2)

    def test_mean_std_and_multiseed_aggregate(self) -> None:
        mean, std = mean_std([1.0, 2.0, 3.0])
        self.assertAlmostEqual(mean, 2.0)
        self.assertAlmostEqual(std, 1.0)
        single_mean, single_std = mean_std([4.0])
        self.assertAlmostEqual(single_mean, 4.0)
        self.assertAlmostEqual(single_std, 0.0)
        rows = []
        for seed, mse, stiff, contact in (
            (42, 0.10, 0.40, 0.50),
            (43, 0.20, 0.50, 0.60),
            (44, 0.30, 0.60, 0.70),
        ):
            rows.append(
                {
                    "variant": "variant_a_no_cov",
                    "variant_label": "Variant A (No Covariance)",
                    "loss_type": "vicreg_no_cov",
                    "condition_on_action": True,
                    "ema_momentum": 0.996,
                    "seed": seed,
                    "horizon": 5,
                    "rollout_mse": mse,
                    "stiffness_probe_acc": stiff,
                    "contact_probe_acc": contact,
                    "n_val": 200,
                }
            )
        summary = aggregate_seed_metrics(rows, seeds=ABLATION_SEEDS, horizons=(5,))
        stats = summary["variants"]["variant_a_no_cov"]["by_horizon"]["5"]
        self.assertAlmostEqual(stats["rollout_mse_mean"], 0.20)
        self.assertAlmostEqual(stats["rollout_mse_std"], 0.10)
        self.assertAlmostEqual(stats["stiffness_probe_acc_mean"], 0.50)
        self.assertAlmostEqual(stats["stiffness_probe_acc_std"], 0.10)
        self.assertAlmostEqual(stats["contact_probe_acc_mean"], 0.60)
        self.assertAlmostEqual(stats["contact_probe_acc_std"], 0.10)
        self.assertEqual(summary["n_seeds"], 3)
        self.assertEqual(summary["n_val"], 200)


class RepresentationDriftTests(unittest.TestCase):
    def test_autoregressive_horizons_and_metrics(self) -> None:
        cfg = build_ablation_config(epochs=1)
        data_cfg = DataConfig(
            n_episodes=8,
            episode_length=21,
            img_size=32,
            n_grid=4,
            action_dim=4,
            in_channels=3,
            seed=0,
            val_fraction=0.25,
        )
        dataset = DeformableObjectDataset(data_cfg, split="all")
        model = ACJEPA(cfg.model)
        model.eval()
        metrics = representation_drift(
            model, dataset, torch.device("cpu"), horizons=HORIZONS, batch_size=4
        )
        self.assertEqual(metrics["horizons"], list(HORIZONS))
        self.assertEqual(len(metrics["mse"]), len(HORIZONS))
        self.assertEqual(len(metrics["cosine"]), len(HORIZONS))
        for mse, cosine in zip(metrics["mse"], metrics["cosine"], strict=True):
            self.assertGreaterEqual(mse, 0.0)
            self.assertTrue(-1.0 <= cosine <= 1.0)
        n_train, n_val = dataset.split_sizes()
        self.assertEqual(metrics["n_val"], n_val)
        self.assertGreater(n_val, 0)


class AblationExportTests(unittest.TestCase):
    def test_csv_and_highres_plot(self) -> None:
        rows = []
        fake_results = {}
        for variant in VARIANTS:
            mse = [0.1 * (i + 1) for i, _ in enumerate(HORIZONS)]
            cosine = [0.9 - 0.02 * i for i, _ in enumerate(HORIZONS)]
            fake_results[variant.key] = {"horizons": list(HORIZONS), "mse": mse, "cosine": cosine}
            for horizon, m, c in zip(HORIZONS, mse, cosine, strict=True):
                rows.append(
                    {
                        "variant": variant.key,
                        "variant_label": variant.label,
                        "loss_type": variant.loss_type,
                        "horizon": horizon,
                        "mse": m,
                        "cosine_similarity": c,
                        "n_val": 4,
                    }
                )
        with tempfile.TemporaryDirectory() as tmp:
            csv_path = Path(tmp) / "ablation_results.csv"
            plot_path = Path(tmp) / "ablation_drift.png"
            write_ablation_csv(rows, csv_path)
            plot_representation_drift(fake_results, VARIANTS, plot_path, dpi=120)
            with csv_path.open(encoding="utf-8", newline="") as handle:
                table = list(csv.DictReader(handle))
            self.assertEqual(len(table), len(VARIANTS) * len(HORIZONS))
            self.assertEqual(
                list(table[0].keys()),
                [
                    "variant",
                    "variant_label",
                    "loss_type",
                    "horizon",
                    "mse",
                    "cosine_similarity",
                    "n_val",
                ],
            )
            self.assertTrue(plot_path.is_file())
            self.assertGreater(plot_path.stat().st_size, 1000)


class PixelAETrainerTests(unittest.TestCase):
    def test_pixel_ae_training_step_runs(self) -> None:
        cfg = build_ablation_config(epochs=1)
        cfg.training.loss_type = "pixel_ae"
        cfg.training.device = "cpu"
        cfg.training.amp = False
        cfg.data.n_episodes = 4
        cfg.data.episode_length = 3
        cfg.data.val_fraction = 0.0
        with tempfile.TemporaryDirectory() as tmp:
            cfg.training.output_dir = tmp
            trainer = ACJEPATrainer(cfg, run_name="pixel_ae_smoke")
            batch = next(iter(trainer.train_loader))
            metrics = trainer.training_step(*batch)
        self.assertTrue(metrics["loss"] >= 0.0)
        self.assertIn("variance", metrics)
        self.assertIn("covariance", metrics)


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_action_path.py <==
"""Action pathway wiring tests (Phase 9). Fail closed on silent no-ops."""

from __future__ import annotations

import sys
import unittest
from pathlib import Path

import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import ModelConfig
from src.models.ac_jepa import ACJEPA, ActionPredictor


def _cfg(**kwargs) -> ModelConfig:
    payload = dict(
        in_channels=3,
        img_size=32,
        patch_size=8,
        embed_dim=64,
        encoder_depth=2,
        encoder_num_heads=4,
        mlp_ratio=2.0,
        action_dim=4,
        action_embed_dim=32,
        predictor_embed_dim=64,
        predictor_depth=2,
        predictor_num_heads=4,
        latent_dim=0,
        ema_momentum=0.996,
        dropout=0.0,
        drop_path=0.0,
        backbone="vit",
        fuse_mode="concat",
        condition_on_action=True,
    )
    payload.update(kwargs)
    return ModelConfig(**payload)


class ActionPathTests(unittest.TestCase):
    def test_changing_action_changes_predictor_output_at_init(self) -> None:
        torch.manual_seed(0)
        pred = ActionPredictor(_cfg())
        z = torch.randn(4, 64)
        a0 = torch.zeros(4, 4)
        a1 = a0.clone()
        a1[:, 2] = 1.0
        y0 = pred(z, a0)
        y1 = pred(z, a1)
        self.assertFalse(torch.allclose(y0, y1, atol=1e-6))

    def test_action_embed_changes_with_action(self) -> None:
        torch.manual_seed(1)
        pred = ActionPredictor(_cfg())
        a0 = torch.zeros(2, 4)
        a1 = torch.tensor([[0.2, 0.3, -0.4, 0.5], [0.9, 0.1, 0.0, 0.0]])
        e0 = pred.action_embed(a0)
        e1 = pred.action_embed(a1)
        self.assertFalse(torch.allclose(e0, e1))

    def test_gradients_flow_into_action_embed(self) -> None:
        torch.manual_seed(2)
        model = ACJEPA(_cfg())
        x = torch.randn(3, 3, 32, 32)
        a = torch.randn(3, 4, requires_grad=True)
        x2 = torch.randn(3, 3, 32, 32)
        out = model(x, a, x2)
        loss = out.z_hat_tp1.pow(2).mean()
        loss.backward()
        grads = [p.grad for n, p in model.predictor.named_parameters() if "action_embed" in n]
        self.assertTrue(any(g is not None and float(g.abs().sum()) > 0.0 for g in grads))

    def test_no_action_ignores_action_tensor(self) -> None:
        torch.manual_seed(3)
        pred = ActionPredictor(_cfg(condition_on_action=False))
        z = torch.randn(5, 64)
        a0 = torch.zeros(5, 4)
        a1 = torch.randn(5, 4)
        self.assertTrue(torch.allclose(pred(z, a0), pred(z, a1)))
        self.assertFalse(hasattr(pred, "action_embed"))
        self.assertTrue(hasattr(pred, "uncond_proj"))

    def test_condition_flag_on_action_model(self) -> None:
        pred = ActionPredictor(_cfg(condition_on_action=True))
        self.assertTrue(pred.condition_on_action)
        self.assertTrue(hasattr(pred, "action_embed"))


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_baselines.py <==
"""Within-simulator baseline comparison: GNN edge reuse, no-action, CSV schema."""

from __future__ import annotations

import csv
import sys
import tempfile
import unittest
from pathlib import Path

import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.baselines import (
    BASELINES,
    build_baseline_config,
    write_comparison_csv,
    write_readme,
)
from src.config import DataConfig
from src.dataset import DeformableObjectDataset, _edge_list
from src.eval import evaluate_model
from src.models.particle_gnn import ParticleGraphWorldModel
from src.train import ACJEPATrainer, build_world_model


class BaselineConfigTests(unittest.TestCase):
    def test_shared_split_covers_k10_and_includes_external_methods(self) -> None:
        cfg = build_baseline_config(epochs=2, n_episodes=32)
        self.assertGreaterEqual(cfg.data.episode_length, 11)
        self.assertGreaterEqual(cfg.data.n_episodes, 32)
        keys = tuple(spec.key for spec in BASELINES)
        self.assertIn("particle_gnn", keys)
        self.assertIn("no_action", keys)
        self.assertIn("ac_jepa_vicreg", keys)
        gnn_cfg = cfg
        gnn_cfg.training.loss_type = "gnn"
        self.assertIsInstance(build_world_model(gnn_cfg), ParticleGraphWorldModel)


class EdgeListReuseTests(unittest.TestCase):
    def test_gnn_buffers_match_dataset_edge_list(self) -> None:
        data = DataConfig(n_grid=5, spatial_dims=2, n_episodes=2, episode_length=3, img_size=32)
        model = ParticleGraphWorldModel(data_cfg=data, hidden_dim=16, message_steps=1)
        edges = _edge_list(5, 2)
        self.assertEqual(int(model.edge_src.numel()), 2 * int(edges.shape[0]))
        undirected = {tuple(sorted((int(s), int(d)))) for s, d in zip(model.edge_src, model.edge_dst)}
        expected = {tuple(sorted((int(a), int(b)))) for a, b in edges}
        self.assertEqual(undirected, expected)


class ComparisonExportTests(unittest.TestCase):
    def test_csv_and_readme_domain_gap(self) -> None:
        rows = [
            {
                "method": "particle_gnn",
                "method_label": "Particle GNN",
                "horizon": k,
                "rollout_mse": 0.1 * k,
                "stiffness_probe_acc": 0.3,
                "contact_probe_acc": 0.4,
                "stiffness_probe_train_acc": 0.5,
                "contact_probe_train_acc": 0.6,
                "n_train": 120,
                "n_val": 40,
                "chance_stiffness": 1.0 / 3.0,
                "chance_contact": 0.25,
            }
            for k in range(1, 11)
        ]
        with tempfile.TemporaryDirectory() as tmp:
            csv_path = write_comparison_csv(rows, Path(tmp) / "baseline_comparison.csv")
            readme = write_readme(Path(tmp) / "baseline_comparison.md")
            with csv_path.open(encoding="utf-8", newline="") as handle:
                table = list(csv.DictReader(handle))
            self.assertEqual(len(table), 10)
            self.assertEqual(table[0]["method"], "particle_gnn")
            self.assertEqual(int(table[-1]["horizon"]), 10)
            text = readme.read_text(encoding="utf-8")
            self.assertIn("within-simulator", text.lower())
            self.assertIn("PhysWorld", text)
            self.assertIn("limitation", text.lower())


class TinyJointEvalTests(unittest.TestCase):
    def test_gnn_and_no_action_share_eval_keys(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            cfg = build_baseline_config(epochs=1, n_episodes=16, device="cpu", output_dir=tmp)
            cfg.data.n_episodes = 16
            cfg.data.episode_length = 6
            cfg.data.n_grid = 4
            cfg.data.val_fraction = 0.25
            cfg.data.normalize_actions = False
            cfg.data.augment = False
            dataset = DeformableObjectDataset(cfg.data, split="all")
            self.assertIsNotNone(dataset.positions)
            n_train, n_val = dataset.split_sizes()
            self.assertGreaterEqual(n_val, 4)
            cfg.training.loss_type = "gnn"
            cfg.training.batch_size = 8
            cfg.training.amp = False
            trainer = ACJEPATrainer(cfg, run_name="gnn_test", dataset=dataset)
            trainer.fit()
            gnn_metrics = evaluate_model(
                trainer.model, dataset, torch.device("cpu"), max_horizon=3, probe_epochs=4, batch_size=4
            )
            self.assertEqual(gnn_metrics["n_val"], n_val)
            self.assertEqual(len(gnn_metrics["rollout_mse"]), 3)
            self.assertEqual(len(gnn_metrics["stiffness_probe_acc"]), 3)
            self.assertEqual(len(gnn_metrics["contact_probe_acc"]), 3)

            cfg.training.loss_type = "vicreg"
            cfg.model.condition_on_action = False
            trainer2 = ACJEPATrainer(cfg, run_name="no_action_test", dataset=dataset)
            trainer2.fit()
            no_act = evaluate_model(
                trainer2.model, dataset, torch.device("cpu"), max_horizon=3, probe_epochs=4, batch_size=4
            )
            self.assertEqual(no_act["horizons"], gnn_metrics["horizons"])
            self.assertEqual(no_act["n_val"], gnn_metrics["n_val"])


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_counterfactual_fork.py <==
"""Exact MLS-MPM snapshot / clone / restore tests (Phase 1A)."""

from __future__ import annotations

import sys
import unittest
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from scripts.generate_trajectories import (
    MLSMPM2D,
    apply_action_frames,
    generate_episode,
    replay_episode,
    sample_action,
    sample_geometry,
)


def _assert_state_close(a: MLSMPM2D, b: MLSMPM2D, places: int = 7) -> None:
    np.testing.assert_allclose(a.x, b.x, rtol=0.0, atol=10 ** (-places))
    np.testing.assert_allclose(a.v, b.v, rtol=0.0, atol=10 ** (-places))
    np.testing.assert_allclose(a.C, b.C, rtol=0.0, atol=10 ** (-places))
    np.testing.assert_allclose(a.F, b.F, rtol=0.0, atol=10 ** (-places))
    unittest.TestCase().assertAlmostEqual(a.mu, b.mu, places=places)
    unittest.TestCase().assertAlmostEqual(a.lam, b.lam, places=places)


class SnapshotForkTests(unittest.TestCase):
    def _fresh(self, seed: int = 0) -> tuple[MLSMPM2D, np.ndarray]:
        rng = np.random.default_rng(seed)
        sim = MLSMPM2D()
        pts = sample_geometry("disk", sim.cfg.particle_spacing, rng)
        sim.reset(pts, 70.0)
        action = sample_action(rng, sim.x)
        apply_action_frames(sim, action, 2)
        return sim, action

    def test_snapshot_restore_same_action_identical(self) -> None:
        sim, action = self._fresh(1)
        snap = sim.snapshot()
        apply_action_frames(sim, action, 1)
        after = sim.snapshot()
        sim.restore(snap)
        apply_action_frames(sim, action, 1)
        np.testing.assert_array_equal(sim.x, after["x"])
        np.testing.assert_array_equal(sim.v, after["v"])
        np.testing.assert_array_equal(sim.C, after["C"])
        np.testing.assert_array_equal(sim.F, after["F"])

    def test_cloned_branches_same_action_identical(self) -> None:
        sim, action = self._fresh(2)
        left = sim.clone()
        right = sim.clone()
        apply_action_frames(left, action, 3)
        apply_action_frames(right, action, 3)
        _assert_state_close(left, right)

    def test_alternate_action_does_not_contaminate_original(self) -> None:
        sim, action = self._fresh(3)
        rng = np.random.default_rng(99)
        alt = sample_action(rng, sim.x)
        orig = sim.clone()
        branch = sim.clone()
        apply_action_frames(branch, alt, 2)
        np.testing.assert_array_equal(sim.x, orig.x)
        np.testing.assert_array_equal(sim.v, orig.v)
        self.assertFalse(np.allclose(branch.x, orig.x) and np.allclose(branch.v, orig.v))

    def test_geometry_material_unchanged_on_restore(self) -> None:
        sim, action = self._fresh(4)
        mu, lam = sim.mu, sim.lam
        n = sim.x.shape[0]
        snap = sim.snapshot()
        apply_action_frames(sim, action, 4)
        sim.restore(snap)
        self.assertEqual(sim.x.shape[0], n)
        self.assertEqual(sim.mu, mu)
        self.assertEqual(sim.lam, lam)

    def test_substep_has_no_hidden_rng(self) -> None:
        sim, action = self._fresh(5)
        a = sim.clone()
        b = sim.clone()
        np.random.seed(123)
        apply_action_frames(a, action, 2)
        np.random.seed(999)
        apply_action_frames(b, action, 2)
        _assert_state_close(a, b)

    def test_replay_matches_generate_episode_frames(self) -> None:
        ep = 7
        replay = replay_episode(ep, dump_seed=0, episode_length=8)
        rng = np.random.default_rng(0 + 10007 * ep)
        sim = MLSMPM2D()
        class_id = ep % 3
        geom_id = (ep // 3) % 2
        frames, acts = generate_episode(
            sim,
            geometry=("disk", "bar")[geom_id],
            youngs=(18.0, 70.0, 220.0)[class_id],
            episode_length=8,
            rng=rng,
        )
        np.testing.assert_array_equal(replay["frames"], frames)
        np.testing.assert_array_equal(replay["actions"], acts)

    def test_dump_replay_matches_stored_episode_if_present(self) -> None:
        dump = ROOT / "outputs" / "physics_mpm"
        obs_path = dump / "observations.npy"
        act_path = dump / "actions.npy"
        if not obs_path.is_file() or not act_path.is_file():
            self.skipTest("physics dump not on disk")
        obs = np.load(obs_path, mmap_mode="r")
        acts = np.load(act_path, mmap_mode="r")
        ep = 1800
        replay = replay_episode(ep, dump_seed=0, episode_length=int(obs.shape[1]))
        np.testing.assert_array_equal(replay["frames"], obs[ep])
        np.testing.assert_array_equal(replay["actions"], acts[ep])


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_dataset.py <==
"""Tests for synthetic and physics-dump dataset loaders."""

from __future__ import annotations

import sys
import tempfile
import unittest
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import DataConfig
from src.dataset import (
    ConsistentFrameAugment,
    DeformablePhysicsDataset,
    canonicalize_observations,
    load_physics_trajectories,
    warp_contact_xy,
)
from scripts.generate_trajectories import GEOMETRIES, STIFFNESS_E, generate_dataset
from scripts.validate_dataset import validate_physics_dataset


def _write_npy_dump(root: Path, n: int = 6, t: int = 20, h: int = 40, a_dim: int = 4) -> Path:
    obs = np.random.rand(n, t, h, h, 3).astype(np.float32)  # channel-last RGB
    act = np.random.randn(n, t - 1, a_dim).astype(np.float32)
    labels = np.arange(n) % 3
    np.save(root / "observations.npy", obs)
    np.save(root / "actions.npy", act)
    np.save(root / "stiffness_labels.npy", labels)
    return root


class CanonicalizeTests(unittest.TestCase):
    def test_channel_last_and_resize(self) -> None:
        obs = torch.rand(2, 5, 48, 48, 3)
        out = canonicalize_observations(obs, img_size=32)
        self.assertEqual(tuple(out.shape), (2, 5, 3, 32, 32))


class ConsistentAugmentTests(unittest.TestCase):
    def test_shared_params_keep_identical_frames_equal(self) -> None:
        cfg = DataConfig(img_size=32, augment=True, dataset_path=None)
        aug = ConsistentFrameAugment(cfg)
        frame = torch.rand(1, 3, 40, 40)
        stacked = torch.cat([frame, frame.clone()], dim=0)
        torch.manual_seed(0)
        out = aug(stacked)
        self.assertEqual(tuple(out.shape), (2, 3, 32, 32))
        self.assertTrue(torch.allclose(out[0], out[1], atol=1e-6))

    def test_crop_scale_one_skips_geometry(self) -> None:
        cfg = DataConfig(
            img_size=32,
            augment=True,
            crop_scale_min=1.0,
            color_jitter=0.0,
            blur_prob=0.0,
            dataset_path=None,
        )
        aug = ConsistentFrameAugment(cfg)
        frames = torch.rand(2, 3, 32, 32)
        actions = torch.tensor([[0.65, 0.40, 1.0, -0.5], [0.65, 0.40, 1.0, -0.5]])
        out_frames, out_actions = aug(frames.clone(), actions.clone())
        self.assertTrue(torch.allclose(out_frames, frames))
        self.assertTrue(torch.allclose(out_actions, actions))

    def test_warp_contact_maps_crop_center_to_half(self) -> None:
        actions = torch.tensor([[0.5, 0.5, 0.1, 0.2]])
        warped = warp_contact_xy(actions, top=8, left=8, crop_h=16, crop_w=16, height=32, width=32)
        self.assertAlmostEqual(float(warped[0, 0]), 0.5, places=5)
        self.assertAlmostEqual(float(warped[0, 1]), 0.5, places=5)
        self.assertAlmostEqual(float(warped[0, 2]), 0.1, places=5)


class PhysicsDatasetTests(unittest.TestCase):
    def test_npy_directory_chunking_and_action_norm(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            dump = _write_npy_dump(Path(tmp))
            cfg = DataConfig(
                dataset_path=str(dump),
                img_size=32,
                in_channels=3,
                action_dim=4,
                chunk_length=16,
                chunk_stride=8,
                val_fraction=0.25,
                augment=False,
                normalize_actions=True,
                n_stiffness_classes=3,
            )
            ds = DeformablePhysicsDataset(cfg, split="all")
            self.assertEqual(ds.n_episodes, 6)
            self.assertGreater(len(ds), 0)
            x_t, a_t, x_tp1 = ds[0]
            self.assertEqual(tuple(x_t.shape), (3, 32, 32))
            self.assertEqual(tuple(a_t.shape), (4,))
            self.assertEqual(tuple(x_tp1.shape), (3, 32, 32))
            train_idx = ds.indices_for_episodes(0, ds.split_sizes()[0])
            self.assertTrue(train_idx)
            frames, acts = ds.get_chunk(0, 0)
            self.assertEqual(tuple(frames.shape), (16, 3, 32, 32))
            self.assertEqual(tuple(acts.shape), (15, 4))
            # z-scored train actions should be roughly zero-mean
            z = ds.model_actions[: ds.split_sizes()[0]].reshape(-1, 4)
            self.assertLess(float(z.mean().abs()), 0.25)

    def test_hdf5_flat_layout(self) -> None:
        try:
            import h5py
        except ImportError:
            self.skipTest("h5py not installed")
        with tempfile.TemporaryDirectory() as tmp:
            path = Path(tmp) / "traj.h5"
            obs = np.random.rand(4, 12, 3, 24, 24).astype(np.float32)
            act = np.random.randn(4, 11, 6).astype(np.float32)
            with h5py.File(path, "w") as handle:
                handle.create_dataset("observations", data=obs)
                handle.create_dataset("actions", data=act)
            loaded_obs, loaded_act, labels = load_physics_trajectories(path)
            self.assertEqual(tuple(loaded_obs.shape), (4, 12, 3, 24, 24))
            self.assertEqual(tuple(loaded_act.shape), (4, 11, 6))
            self.assertEqual(int(labels.shape[0]), 4)
            cfg = DataConfig(
                dataset_path=str(path),
                img_size=32,
                in_channels=3,
                action_dim=6,
                chunk_length=8,
                augment=True,
                normalize_actions=True,
            )
            ds = DeformablePhysicsDataset(cfg, split="train")
            x_t, a_t, x_tp1 = ds[0]
            self.assertEqual(tuple(x_t.shape), (3, 32, 32))
            self.assertEqual(int(a_t.numel()), 6)


class GeneratedPhysicsPipelineTests(unittest.TestCase):
    """CI fixture: tiny MLS-MPM dump through validate_dataset (no extra sim install)."""

    def test_validate_small_generated_fixture(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            dump = Path(tmp) / "fixture"
            generate_dataset(
                dump,
                n_episodes=6,
                episode_length=8,
                seed=0,
                img_size=64,
            )
            self.assertTrue((dump / "observations.npy").is_file())
            self.assertTrue((dump / "actions.npy").is_file())
            self.assertTrue((dump / "stiffness_labels.npy").is_file())
            self.assertTrue((dump / "stiffness_values.npy").is_file())
            values = np.load(dump / "stiffness_values.npy")
            labels = np.load(dump / "stiffness_labels.npy")
            self.assertEqual(values.shape, labels.shape)
            self.assertTrue(np.allclose(values, np.asarray(STIFFNESS_E)[labels]))
            self.assertEqual(len(GEOMETRIES), 2)
            self.assertEqual(len(STIFFNESS_E), 3)
            report = validate_physics_dataset(
                dump,
                min_episodes=6,
                n_stiffness_classes=3,
                min_geometries=2,
                balance_min_frac=0.15,
            )
            self.assertEqual(report["n_episodes"], 6)
            cfg = DataConfig(
                dataset_path=str(dump),
                img_size=64,
                in_channels=3,
                action_dim=4,
                chunk_length=8,
                augment=False,
                normalize_actions=False,
                n_stiffness_classes=3,
            )
            ds = DeformablePhysicsDataset(cfg, split="all")
            self.assertIsNotNone(ds.geometry_labels)
            self.assertEqual(int(ds.geometry_labels.shape[0]), 6)
            self.assertEqual(int(ds.geometry_labels.min()), 0)
            self.assertEqual(int(ds.geometry_labels.max()), 1)
            self.assertEqual(report["episode_length"], 8)
            self.assertEqual(report["img_size"], 64)
            self.assertEqual(report["in_channels"], 3)
            self.assertEqual(report["action_dim"], 4)
            self.assertEqual(report["n_geometries"], 2)
            self.assertTrue(report["finite_observations"])
            self.assertTrue(report["finite_actions"])
            obs = np.load(dump / "observations.npy")
            self.assertEqual(obs.dtype, np.uint8)
            self.assertEqual(tuple(obs.shape), (6, 8, 3, 64, 64))


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_eval_probes.py <==
"""Probe diagnostics: label coverage, train acc, latent health, stiffness regression."""

from __future__ import annotations

import json
import sys
import tempfile
import unittest
from pathlib import Path

import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import DataConfig
from src.dataset import DeformableObjectDataset
from src.eval import (
    effective_rank,
    evaluate_model,
    label_coverage,
    latent_health,
    linear_probe_over_horizon,
    write_probe_diagnostics,
)
from src.models.ac_jepa import ACJEPA
from src.train import build_smoke_config


class LabelCoverageTests(unittest.TestCase):
    def test_counts_distinct_and_missing(self) -> None:
        labels = torch.tensor([0, 0, 2, 2, 2])
        cov = label_coverage(labels, n_classes=3)
        self.assertEqual(cov["n_examples"], 5)
        self.assertEqual(cov["n_distinct"], 2)
        self.assertEqual(cov["class_ids"], [0, 2])
        self.assertEqual(cov["counts"], [2, 0, 3])
        self.assertEqual(cov["missing_class_ids"], [1])


class LatentHealthTests(unittest.TestCase):
    def test_collapsed_dims_bind_variance_hinge(self) -> None:
        collapsed = torch.zeros(32, 8)
        stats = latent_health(collapsed, gamma=1.0)
        self.assertEqual(stats["n_dims_std_below_gamma"], 8)
        self.assertGreater(stats["variance_hinge_mean"], 0.9)
        self.assertTrue(stats["variance_hinge_binding"])

    def test_unit_std_does_not_bind(self) -> None:
        torch.manual_seed(0)
        spread = torch.randn(256, 8)
        stats = latent_health(spread, gamma=1.0)
        self.assertLess(stats["frac_dims_std_below_gamma"], 0.5)
        self.assertGreater(stats["per_dim_variance_mean"], 0.5)


class EffectiveRankTests(unittest.TestCase):
    def test_rank_one_is_near_one(self) -> None:
        torch.manual_seed(0)
        z = torch.randn(256, 1) @ torch.ones(1, 8)
        stats = effective_rank(z)
        self.assertLess(stats["participation_ratio"], 1.5)
        self.assertEqual(stats["latent_dim"], 8)

    def test_isotropic_near_dimension(self) -> None:
        torch.manual_seed(0)
        z = torch.randn(4000, 16)
        stats = effective_rank(z)
        self.assertGreater(stats["participation_ratio"], 10.0)
        self.assertLess(stats["participation_ratio"], 16.5)


class EffectiveRankProvenanceTests(unittest.TestCase):
    def test_in_progress_rank_is_not_final(self) -> None:
        from src.eval import effective_rank_record_is_final

        self.assertFalse(effective_rank_record_is_final(None))
        self.assertFalse(
            effective_rank_record_is_final(
                {
                    "z_target": {"participation_ratio": 3.0},
                    "checkpoint_epoch": 162,
                    "metrics_jsonl_train_epochs": 162,
                    "final": False,
                }
            )
        )

    def test_final_requires_epoch_and_flag(self) -> None:
        from src.eval import effective_rank_record_is_final

        self.assertTrue(
            effective_rank_record_is_final(
                {
                    "z_target": {"participation_ratio": 12.0},
                    "checkpoint_epoch": 200,
                    "metrics_jsonl_train_epochs": 200,
                    "final": True,
                }
            )
        )
        self.assertFalse(
            effective_rank_record_is_final(
                {
                    "z_target": {"participation_ratio": 12.0},
                    "checkpoint_epoch": 200,
                    "metrics_jsonl_train_epochs": 200,
                    "final": False,
                }
            )
        )


class LinearProbeTrainAccTests(unittest.TestCase):
    def test_reports_train_and_val_accuracy(self) -> None:
        torch.manual_seed(0)
        z_tr = torch.zeros(20, 2, 4)
        z_tr[:10, :, 0] = 1.0
        y_tr = torch.tensor([0] * 10 + [1] * 10)
        z_va = torch.zeros(6, 2, 4)
        z_va[:3, :, 0] = 1.0
        y_va = torch.tensor([0, 0, 0, 1, 1, 1])
        out = linear_probe_over_horizon(
            z_tr, z_va, y_tr, y_va, n_classes=2,
            epochs=40, lr=0.05, device=torch.device("cpu"),
        )
        self.assertEqual(len(out["val_acc"]), 2)
        self.assertEqual(len(out["train_acc"]), 2)
        self.assertGreater(out["train_acc"][0], 0.9)
        self.assertEqual(out["val_coverage"]["n_examples"], 6)
        self.assertEqual(out["val_coverage"]["n_distinct"], 2)


class EvaluateModelDiagnosticsTests(unittest.TestCase):
    def test_smoke_eval_writes_coverage_train_acc_and_regression(self) -> None:
        cfg = build_smoke_config(epochs=1)
        cfg.data = DataConfig(
            n_episodes=16,
            episode_length=6,
            img_size=32,
            n_grid=4,
            action_dim=4,
            in_channels=3,
            seed=0,
            val_fraction=0.25,
            n_stiffness_classes=3,
        )
        dataset = DeformableObjectDataset(cfg.data, split="all")
        n_train, n_val = dataset.split_sizes()
        self.assertEqual(n_val, 4)
        self.assertEqual(tuple(dataset.stiffness_values.shape), (dataset.n_episodes,))
        model = ACJEPA(cfg.model)
        model.eval()
        payload = evaluate_model(
            model,
            dataset,
            torch.device("cpu"),
            max_horizon=3,
            probe_epochs=8,
            batch_size=4,
        )
        self.assertEqual(payload["n_val"], n_val)
        self.assertEqual(len(payload["stiffness_probe_acc"]), payload["k_max"])
        self.assertEqual(len(payload["stiffness_probe_train_acc"]), payload["k_max"])
        cov = payload["diagnostics"]["stiffness_val_coverage"]
        self.assertEqual(cov["n_examples"], n_val)
        self.assertLessEqual(cov["n_distinct"], 3)
        self.assertIn("norm_mean", payload["diagnostics"]["z_target"])
        self.assertIn("per_dim_variance_mean", payload["diagnostics"]["z_target"])
        self.assertIsNotNone(payload["stiffness_reg_val_r2"])
        self.assertEqual(len(payload["stiffness_reg_val_r2"]), payload["k_max"])
        delayed = evaluate_model(
            model,
            dataset,
            torch.device("cpu"),
            max_horizon=3,
            probe_epochs=4,
            batch_size=4,
            start_frames=(0, 3),
        )
        self.assertEqual(delayed["start_frame"], 0)
        self.assertIn("0", delayed["by_start_frame"])
        self.assertIn("3", delayed["by_start_frame"])
        self.assertEqual(delayed["by_start_frame"]["3"]["start_frame"], 3)
        self.assertLess(delayed["by_start_frame"]["3"]["k_max"], delayed["k_max"])
        self.assertIsNotNone(delayed["context_stiffness_val_acc"])
        with tempfile.TemporaryDirectory() as tmp:
            path = write_probe_diagnostics({"vicreg": payload}, Path(tmp) / "probe_diagnostics.json")
            doc = json.loads(path.read_text(encoding="utf-8"))
            self.assertIn("vicreg", doc["models"])
            self.assertEqual(doc["models"]["vicreg"]["n_val"], n_val)
            self.assertTrue(doc["limitation"])


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_export_paper_artifacts.py <==
"""Tests for camera-ready paper artifact export."""

from __future__ import annotations

import csv
import json
import sys
import tempfile
import unittest
from pathlib import Path

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.models.ac_jepa import ACJEPA
from src.utils.export_paper_artifacts import (
    TABLE_HORIZONS,
    VariantPaperRow,
    collect_latent_trajectories,
    export_paper_artifacts,
    load_ablation_csv,
    load_multiseed_summary,
    measure_inference_latency,
    pca_embed,
    plot_latent_trajectories,
    render_ablation_table,
    render_multiseed_table,
    tsne_embed,
    write_paper_tables_tex,
)


def _tiny_csv(path: Path) -> None:
    rows = [
        {
            "variant": "full_vicreg",
            "variant_label": "Full AC-JEPA (VICReg)",
            "loss_type": "vicreg",
            "horizon": k,
            "mse": 0.2 + 0.01 * k,
            "cosine_similarity": 0.9,
            "n_val": 4,
        }
        for k in (1, 5, 10, 20)
    ]
    rows.extend(
        {
            "variant": "variant_b_mse",
            "variant_label": "Variant B (MSE-only)",
            "loss_type": "mse",
            "horizon": k,
            "mse": 0.05 + 0.002 * k,
            "cosine_similarity": 0.98,
            "n_val": 4,
        }
        for k in (1, 5, 10, 20)
    )
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


class EmbedTests(unittest.TestCase):
    def test_pca_shape_and_centering(self) -> None:
        rng = np.random.default_rng(0)
        x = rng.normal(size=(32, 8))
        y = pca_embed(x, 2)
        self.assertEqual(y.shape, (32, 2))
        self.assertTrue(np.isfinite(y).all())
        self.assertLess(abs(y.mean()), 1e-6)

    def test_tsne_shape_numpy_fallback(self) -> None:
        rng = np.random.default_rng(1)
        x = rng.normal(size=(20, 6))
        y = tsne_embed(x, n_components=2, perplexity=5.0, n_iter=40, seed=1)
        self.assertEqual(y.shape, (20, 2))
        self.assertTrue(np.isfinite(y).all())


class LatexTableTests(unittest.TestCase):
    def test_table_contains_required_columns_and_bolds_best_mse(self) -> None:
        rows = [
            VariantPaperRow(
                key="full_vicreg",
                label="Full AC-JEPA (VICReg)",
                mse={1: 0.20, 5: 0.22, 10: 0.25, 20: 0.30},
                stiffness_acc=0.5,
                friction_acc=0.4,
                fps=120.0,
                ms_per_frame=8.3,
            ),
            VariantPaperRow(
                key="variant_b_mse",
                label="Variant B (MSE-only)",
                mse={1: 0.05, 5: 0.08, 10: 0.09, 20: 0.10},
                stiffness_acc=0.2,
                friction_acc=0.25,
                fps=150.0,
                ms_per_frame=6.6,
            ),
        ]
        tex = render_ablation_table(rows)
        self.assertIn(r"\begin{table}", tex)
        self.assertIn(r"\end{table}", tex)
        for k in TABLE_HORIZONS:
            self.assertIn(rf"$k{{=}}{k}$", tex)
        self.assertIn("Stiffness", tex)
        self.assertIn("Friction", tex)
        self.assertIn("FPS", tex)
        self.assertIn("ms/frame", tex)
        self.assertIn(r"\textbf{0.050}", tex)
        self.assertIn(r"\textbf{50.0}", tex)
        self.assertIn(r"\textbf{150.0}", tex)
        self.assertIn(r"\textbf{6.60}", tex)
        self.assertIn("Full AC-JEPA (VICReg)", tex)

    def test_csv_roundtrip_and_tex_write(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            csv_path = Path(tmp) / "ablation_results.csv"
            tex_path = Path(tmp) / "paper_tables.tex"
            _tiny_csv(csv_path)
            rows = load_ablation_csv(csv_path)
            self.assertEqual([r.key for r in rows], ["full_vicreg", "variant_b_mse"])
            self.assertIn(20, rows[0].mse)
            write_paper_tables_tex(rows, tex_path, figure_name="paper_latent_trajectories.pdf")
            text = tex_path.read_text(encoding="utf-8")
            self.assertIn(r"\begin{table}", text)
            self.assertIn(r"\begin{figure}", text)
            self.assertIn("paper_latent_trajectories.pdf", text)


class MultiseedLatexTests(unittest.TestCase):
    def test_mean_std_table_and_export_ingest(self) -> None:
        payload = {
            "seeds": [42, 43, 44],
            "n_seeds": 3,
            "horizons": [1, 5, 10],
            "n_val": 200,
            "variants": {
                "full_vicreg": {
                    "label": "Full AC-JEPA (VICReg)",
                    "loss_type": "vicreg",
                    "condition_on_action": True,
                    "ema_momentum": 0.996,
                    "by_horizon": {
                        "1": {
                            "rollout_mse_mean": 0.123,
                            "rollout_mse_std": 0.045,
                            "stiffness_probe_acc_mean": 0.40,
                            "stiffness_probe_acc_std": 0.02,
                            "contact_probe_acc_mean": 0.55,
                            "contact_probe_acc_std": 0.03,
                        },
                        "5": {
                            "rollout_mse_mean": 0.200,
                            "rollout_mse_std": 0.010,
                            "stiffness_probe_acc_mean": 0.41,
                            "stiffness_probe_acc_std": 0.01,
                            "contact_probe_acc_mean": 0.56,
                            "contact_probe_acc_std": 0.02,
                        },
                        "10": {
                            "rollout_mse_mean": 0.310,
                            "rollout_mse_std": 0.020,
                            "stiffness_probe_acc_mean": 0.42,
                            "stiffness_probe_acc_std": 0.01,
                            "contact_probe_acc_mean": 0.57,
                            "contact_probe_acc_std": 0.02,
                        },
                    },
                },
                "no_action": {
                    "label": "No action conditioning",
                    "loss_type": "vicreg",
                    "condition_on_action": False,
                    "ema_momentum": 0.996,
                    "by_horizon": {
                        "1": {
                            "rollout_mse_mean": 0.400,
                            "rollout_mse_std": 0.050,
                            "stiffness_probe_acc_mean": 0.33,
                            "stiffness_probe_acc_std": 0.01,
                            "contact_probe_acc_mean": 0.30,
                            "contact_probe_acc_std": 0.02,
                        },
                        "5": {
                            "rollout_mse_mean": 0.500,
                            "rollout_mse_std": 0.040,
                            "stiffness_probe_acc_mean": 0.34,
                            "stiffness_probe_acc_std": 0.01,
                            "contact_probe_acc_mean": 0.31,
                            "contact_probe_acc_std": 0.02,
                        },
                        "10": {
                            "rollout_mse_mean": 0.600,
                            "rollout_mse_std": 0.030,
                            "stiffness_probe_acc_mean": 0.35,
                            "stiffness_probe_acc_std": 0.01,
                            "contact_probe_acc_mean": 0.32,
                            "contact_probe_acc_std": 0.02,
                        },
                    },
                },
                "ema_0p99": {
                    "label": "EMA tau=0.99",
                    "loss_type": "vicreg",
                    "condition_on_action": True,
                    "ema_momentum": 0.99,
                    "by_horizon": {
                        "1": {
                            "rollout_mse_mean": 0.150,
                            "rollout_mse_std": 0.020,
                            "stiffness_probe_acc_mean": 0.38,
                            "stiffness_probe_acc_std": 0.02,
                            "contact_probe_acc_mean": 0.50,
                            "contact_probe_acc_std": 0.02,
                        },
                        "5": {
                            "rollout_mse_mean": 0.220,
                            "rollout_mse_std": 0.015,
                            "stiffness_probe_acc_mean": 0.39,
                            "stiffness_probe_acc_std": 0.02,
                            "contact_probe_acc_mean": 0.51,
                            "contact_probe_acc_std": 0.02,
                        },
                        "10": {
                            "rollout_mse_mean": 0.330,
                            "rollout_mse_std": 0.018,
                            "stiffness_probe_acc_mean": 0.40,
                            "stiffness_probe_acc_std": 0.02,
                            "contact_probe_acc_mean": 0.52,
                            "contact_probe_acc_std": 0.02,
                        },
                    },
                },
            },
        }
        with tempfile.TemporaryDirectory() as tmp:
            json_path = Path(tmp) / "ablation_multiseed.json"
            json_path.write_text(json.dumps(payload), encoding="utf-8")
            loaded = load_multiseed_summary(json_path)
            self.assertEqual([row.key for row in loaded], ["full_vicreg", "no_action", "ema_0p99"])
            tex = render_multiseed_table(loaded)
            self.assertIn(r"{\pm}", tex)
            self.assertIn(r"$0.123{\pm}0.045$", tex)
            self.assertIn(r"$40.0{\pm}2.0$", tex)
            self.assertIn("No action conditioning", tex)
            self.assertIn("EMA tau=0.99", tex)
            self.assertIn(r"$k{=}1$", tex)
            self.assertIn(r"$k{=}5$", tex)
            self.assertIn(r"$k{=}10$", tex)
            self.assertIn(r"\textbf{$0.123{\pm}0.045$}", tex)
            csv_path = Path(tmp) / "ablation_results.csv"
            _tiny_csv(csv_path)
            report = export_paper_artifacts(
                csv_path=csv_path,
                output_dir=tmp,
                live_eval=False,
                multiseed_json=json_path,
            )
            text = Path(report["tex"]).read_text(encoding="utf-8")
            self.assertIn(r"\begin{table}[t]", text)
            self.assertIn(r"{\pm}", text)
            self.assertIn("tab:ac-jepa-ablation-multiseed", text)
            self.assertIn("Variant B (MSE-only)", text)


class TrajectoryPlotTests(unittest.TestCase):
    def test_plot_writes_png_and_pdf(self) -> None:
        rng = np.random.default_rng(0)
        t = np.linspace(0.0, 1.0, 8)
        z_gt = np.stack(
            [np.stack([t, 0.2 * ep + t**2, np.zeros_like(t)], axis=-1) for ep in range(3)],
            axis=0,
        )
        z_pred = z_gt + 0.05 * rng.normal(size=z_gt.shape)
        with tempfile.TemporaryDirectory() as tmp:
            png = Path(tmp) / "paper_latent_trajectories.png"
            plot_latent_trajectories(z_gt, z_pred, png, dpi=80, tsne_iter=30, perplexity=5.0)
            pdf = png.with_suffix(".pdf")
            self.assertTrue(png.is_file())
            self.assertTrue(pdf.is_file())
            self.assertGreater(png.stat().st_size, 1000)


class ExportPipelineTests(unittest.TestCase):
    def test_export_from_csv_without_live_eval(self) -> None:
        with tempfile.TemporaryDirectory() as tmp:
            csv_path = Path(tmp) / "ablation_results.csv"
            _tiny_csv(csv_path)
            report = export_paper_artifacts(
                csv_path=csv_path,
                output_dir=tmp,
                live_eval=False,
            )
            tex = Path(report["tex"])
            self.assertTrue(tex.is_file())
            text = tex.read_text(encoding="utf-8")
            self.assertIn(r"\begin{table}[t]", text)
            self.assertIn("Variant B (MSE-only)", text)
            self.assertIsNone(report["figure"])


class LatencyAndRolloutTests(unittest.TestCase):
    def test_latency_and_collect_shapes(self) -> None:
        from src.config import DataConfig, ModelConfig
        from src.dataset import DeformableObjectDataset

        model_cfg = ModelConfig(
            img_size=32,
            patch_size=8,
            embed_dim=64,
            encoder_depth=2,
            encoder_num_heads=4,
            mlp_ratio=2.0,
            action_dim=4,
            action_embed_dim=32,
            predictor_embed_dim=64,
            predictor_depth=2,
            predictor_num_heads=4,
            backbone="vit",
        )
        data_cfg = DataConfig(
            n_episodes=8,
            episode_length=6,
            img_size=32,
            n_grid=4,
            action_dim=4,
            seed=0,
            val_fraction=0.25,
        )
        dataset = DeformableObjectDataset(data_cfg, split="all")
        model = ACJEPA(model_cfg)
        model.eval()
        device = torch.device("cpu")
        latency = measure_inference_latency(
            model,
            dataset.observations[:, 0],
            dataset.actions[:, 0],
            device,
            warmup=1,
            steps=2,
        )
        self.assertGreater(latency["fps"], 0.0)
        self.assertGreater(latency["ms_per_frame"], 0.0)
        z_gt, z_pred = collect_latent_trajectories(
            model, dataset, device, n_episodes=2, max_horizon=4
        )
        self.assertEqual(z_gt.shape, z_pred.shape)
        self.assertEqual(z_gt.ndim, 3)
        self.assertEqual(z_gt.shape[0], 2)
        self.assertEqual(z_gt.shape[1], 5)


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_model.py <==
"""Sanity checks for the AC-JEPA encoder, predictor, EMA target, and VICReg loss."""

from __future__ import annotations

import sys
import unittest
from pathlib import Path

import torch
from torch import Tensor

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import DataConfig, ModelConfig
from src.dataset import generate_dummy_batch
from src.losses import (
    VICRegLoss,
    covariance_loss,
    invariance_loss,
    prediction_objective,
    variance_loss,
    vicreg_loss,
)
from src.models.ac_jepa import ACJEPA, ActionPredictor, ResNetEncoder, VisionTransformerEncoder
from src.models.pixel_ae import PixelSpaceAutoencoder


def _tiny_cfg(**overrides: object) -> ModelConfig:
    payload: dict[str, object] = {
        "in_channels": 3,
        "img_size": 32,
        "patch_size": 8,
        "embed_dim": 64,
        "encoder_depth": 2,
        "encoder_num_heads": 4,
        "mlp_ratio": 2.0,
        "action_dim": 4,
        "action_embed_dim": 32,
        "predictor_embed_dim": 64,
        "predictor_depth": 2,
        "predictor_num_heads": 4,
        "latent_dim": 0,
        "ema_momentum": 0.996,
        "dropout": 0.0,
        "drop_path": 0.0,
        "backbone": "vit",
        "fuse_mode": "concat",
    }
    payload.update(overrides)
    return ModelConfig(**payload)  # type: ignore[arg-type]


def _dummy_batch(
    batch_size: int = 4, cfg: ModelConfig | None = None
) -> tuple[Tensor, Tensor, Tensor]:
    cfg = cfg if cfg is not None else _tiny_cfg()
    x_t = torch.randn(batch_size, cfg.in_channels, cfg.img_size, cfg.img_size)
    a_t = torch.randn(batch_size, cfg.action_dim)
    x_tp1 = torch.randn(batch_size, cfg.in_channels, cfg.img_size, cfg.img_size)
    return x_t, a_t, x_tp1


def _named_params_require_grad(module: torch.nn.Module, enabled: bool) -> None:
    for name, param in module.named_parameters():
        if param.requires_grad is not enabled:
            raise AssertionError(
                f"{name}: requires_grad={param.requires_grad}, expected {enabled}."
            )


class VICRegLossTests(unittest.TestCase):
    def test_invariance_zero_when_equal(self) -> None:
        z = torch.randn(16, 8)
        self.assertEqual(invariance_loss(z, z).item(), 0.0)

    def test_variance_hinge_penalizes_collapse(self) -> None:
        collapsed = torch.ones(32, 8)
        spread = torch.randn(32, 8) * 3.0
        self.assertGreater(variance_loss(collapsed).item(), 0.9)
        self.assertEqual(variance_loss(spread).item(), 0.0)

    def test_covariance_penalizes_duplicate_features(self) -> None:
        torch.manual_seed(0)
        independent = torch.randn(128, 8)
        duplicated = independent[:, :1].expand(-1, 8).contiguous()
        self.assertGreater(covariance_loss(duplicated).item(), covariance_loss(independent).item())
        self.assertGreaterEqual(covariance_loss(independent).item(), 0.0)

    def test_vicreg_weighted_sum_and_stopgrad_target(self) -> None:
        z_hat = torch.randn(8, 16, requires_grad=True)
        z_target = torch.randn(8, 16, requires_grad=True)
        loss, terms = vicreg_loss(z_hat, z_target.detach(), sim_coeff=25.0, std_coeff=25.0, cov_coeff=1.0)
        expected = 25.0 * terms["invariance"] + 25.0 * terms["variance"] + 1.0 * terms["covariance"]
        self.assertTrue(torch.allclose(loss, expected))
        loss.backward()
        self.assertIsNotNone(z_hat.grad)
        self.assertIsNone(z_target.grad)

    def test_criterion_module_matches_functional(self) -> None:
        torch.manual_seed(1)
        z_hat = torch.randn(6, 10)
        z_target = torch.randn(6, 10)
        criterion = VICRegLoss(sim_coeff=2.0, std_coeff=3.0, cov_coeff=4.0)
        loss_mod, _ = criterion(z_hat, z_target)
        loss_fn, _ = vicreg_loss(z_hat, z_target, sim_coeff=2.0, std_coeff=3.0, cov_coeff=4.0)
        self.assertTrue(torch.allclose(loss_mod, loss_fn))

    def test_vicreg_no_cov_drops_covariance_from_gradient(self) -> None:
        torch.manual_seed(0)
        z_hat = torch.randn(8, 16, requires_grad=True)
        z_target = torch.randn(8, 16)
        loss, terms = prediction_objective(z_hat, z_target, loss_type="vicreg_no_cov")
        expected = 25.0 * terms["invariance"] + 25.0 * terms["variance"]
        self.assertTrue(torch.allclose(loss, expected))
        full, _ = prediction_objective(z_hat, z_target, loss_type="vicreg")
        self.assertFalse(torch.allclose(loss, full))

    def test_mse_is_invariance_only(self) -> None:
        torch.manual_seed(0)
        z_hat = torch.randn(8, 16, requires_grad=True)
        z_target = torch.randn(8, 16)
        mse_loss, mse_terms = prediction_objective(z_hat, z_target, loss_type="mse")
        self.assertTrue(torch.allclose(mse_loss, mse_terms["invariance"]))
        vic_loss, vic_terms = prediction_objective(z_hat, z_target, loss_type="vicreg")
        expected = (
            25.0 * vic_terms["invariance"]
            + 25.0 * vic_terms["variance"]
            + 1.0 * vic_terms["covariance"]
        )
        self.assertTrue(torch.allclose(vic_loss, expected))
        self.assertFalse(torch.allclose(mse_loss, vic_loss))

    def test_variance_hinge_is_relu_one_minus_std(self) -> None:
        torch.manual_seed(0)
        z = torch.zeros(16, 4)
        z[:, 0] = torch.linspace(-2.0, 2.0, 16)
        hinge = variance_loss(z, gamma=1.0)
        std = torch.sqrt(z.var(dim=0) + 1e-4)
        expected = torch.relu(1.0 - std).mean()
        self.assertTrue(torch.allclose(hinge, expected))
        collapsed = torch.ones(16, 8)
        self.assertGreater(float(variance_loss(collapsed).item()), 0.9)


class PixelSpaceAutoencoderTests(unittest.TestCase):
    def test_decode_and_rollout_shapes(self) -> None:
        cfg = _tiny_cfg()
        model = PixelSpaceAutoencoder(cfg)
        x_t, a_t, x_tp1 = _dummy_batch(4, cfg)
        out = model(x_t, a_t, x_tp1)
        recon = model.decode(out.z_hat_tp1)
        self.assertEqual(tuple(recon.shape), tuple(x_t.shape))
        actions = torch.randn(4, 5, cfg.action_dim)
        rolled = model.rollout(out.z_t, actions)
        self.assertEqual(tuple(rolled.shape), (4, 5, cfg.effective_latent_dim))

    def test_decoder_receives_gradients(self) -> None:
        cfg = _tiny_cfg()
        model = PixelSpaceAutoencoder(cfg)
        model.train()
        x_t, a_t, x_tp1 = _dummy_batch(4, cfg)
        z_t = model.encode(x_t)
        z_hat = model.predictor(z_t, a_t)
        loss = torch.nn.functional.mse_loss(model.decode(z_hat), x_tp1)
        loss.backward()
        decoder_grads = [p.grad for p in model.decoder.parameters()]
        self.assertTrue(any(g is not None and g.abs().sum() > 0 for g in decoder_grads))
        self.assertTrue(all(p.grad is None for p in model.target_encoder.parameters()))


class ACJEPAModelTests(unittest.TestCase):
    def test_vit_forward_shapes(self) -> None:
        cfg = _tiny_cfg(backbone="vit")
        model = ACJEPA(cfg)
        x_t, a_t, x_tp1 = _dummy_batch(4, cfg)
        out = model(x_t, a_t, x_tp1)
        dim = cfg.effective_latent_dim
        self.assertEqual(tuple(out.z_t.shape), (4, dim))
        self.assertEqual(tuple(out.z_hat_tp1.shape), (4, dim))
        assert out.z_tp1 is not None
        self.assertEqual(tuple(out.z_tp1.shape), (4, dim))
        self.assertIsInstance(model.encoder, VisionTransformerEncoder)

    def test_resnet_forward_shapes(self) -> None:
        cfg = _tiny_cfg(backbone="cnn")
        model = ACJEPA(cfg)
        x_t, a_t, x_tp1 = _dummy_batch(4, cfg)
        out = model(x_t, a_t, x_tp1)
        dim = cfg.effective_latent_dim
        self.assertEqual(tuple(out.z_hat_tp1.shape), (4, dim))
        self.assertIsInstance(model.encoder, ResNetEncoder)
        self.assertIsInstance(model.target_encoder, ResNetEncoder)

    def test_predictor_fuse_modes(self) -> None:
        x_t, a_t, x_tp1 = _dummy_batch(3, _tiny_cfg())
        for fuse in ("concat", "film", "token"):
            model = ACJEPA(_tiny_cfg(fuse_mode=fuse))
            out = model(x_t, a_t, x_tp1)
            self.assertEqual(tuple(out.z_hat_tp1.shape), (3, 64), msg=fuse)
            self.assertIsInstance(model.predictor, ActionPredictor)

    def test_target_matches_online_at_init(self) -> None:
        model = ACJEPA(_tiny_cfg())
        for online, target in zip(
            model.encoder.parameters(), model.target_encoder.parameters(), strict=True
        ):
            self.assertTrue(torch.equal(online, target))
            self.assertFalse(target.requires_grad)

    def test_gradients_skip_target_and_flow_online(self) -> None:
        cfg = _tiny_cfg()
        model = ACJEPA(cfg)
        model.train()
        x_t, a_t, x_tp1 = _dummy_batch(8, cfg)
        out = model(x_t, a_t, x_tp1)
        assert out.z_tp1 is not None
        self.assertTrue(out.z_t.requires_grad)
        self.assertTrue(out.z_hat_tp1.requires_grad)
        self.assertFalse(out.z_tp1.requires_grad)

        loss, _ = vicreg_loss(out.z_hat_tp1, out.z_tp1)
        loss.backward()

        _named_params_require_grad(model.target_encoder, enabled=False)
        for name, param in model.target_encoder.named_parameters():
            self.assertIsNone(param.grad, msg=name)

        online_grads = [p.grad for p in model.encoder.parameters() if p.requires_grad]
        pred_grads = [p.grad for p in model.predictor.parameters() if p.requires_grad]
        self.assertTrue(any(g is not None and g.abs().sum() > 0 for g in online_grads))
        self.assertTrue(any(g is not None and g.abs().sum() > 0 for g in pred_grads))
        self.assertTrue(all(g is not None for g in online_grads))
        self.assertTrue(all(g is not None for g in pred_grads))

    def test_ema_update_follows_momentum_rule(self) -> None:
        tau = 0.996
        model = ACJEPA(_tiny_cfg(ema_momentum=tau))
        with torch.no_grad():
            for param in model.encoder.parameters():
                param.add_(0.25)
        online_after = [p.detach().clone() for p in model.encoder.parameters()]
        target_before = [p.detach().clone() for p in model.target_encoder.parameters()]
        model.update_target_encoder()
        for online, before, after in zip(
            online_after, target_before, model.target_encoder.parameters(), strict=True
        ):
            expected = tau * before + (1.0 - tau) * online
            self.assertTrue(torch.allclose(after, expected, atol=1e-6, rtol=1e-5))

    def test_optimizer_step_does_not_move_target(self) -> None:
        cfg = _tiny_cfg()
        model = ACJEPA(cfg)
        model.train()
        opt = torch.optim.AdamW(list(model.trainable_parameters()), lr=1e-2)
        x_t, a_t, x_tp1 = _dummy_batch(8, cfg)
        out = model(x_t, a_t, x_tp1)
        assert out.z_tp1 is not None
        loss, _ = vicreg_loss(out.z_hat_tp1, out.z_tp1)
        opt.zero_grad(set_to_none=True)
        loss.backward()
        target_before = [p.detach().clone() for p in model.target_encoder.parameters()]
        opt.step()
        for before, after in zip(target_before, model.target_encoder.parameters(), strict=True):
            self.assertTrue(torch.equal(before, after))

    def test_target_encoder_stays_in_eval(self) -> None:
        model = ACJEPA(_tiny_cfg(backbone="cnn"))
        model.train()
        self.assertTrue(model.encoder.training)
        self.assertTrue(model.predictor.training)
        self.assertFalse(model.target_encoder.training)
        model.eval()
        self.assertFalse(model.target_encoder.training)

    def test_forward_without_future_frame(self) -> None:
        cfg = _tiny_cfg()
        model = ACJEPA(cfg)
        x_t, a_t, _ = _dummy_batch(2, cfg)
        out = model(x_t, a_t)
        self.assertIsNone(out.z_tp1)
        self.assertEqual(tuple(out.z_hat_tp1.shape), (2, cfg.effective_latent_dim))

    def test_forward_on_synthetic_dataset_batch(self) -> None:
        data_cfg = DataConfig(
            n_episodes=4,
            episode_length=3,
            img_size=32,
            n_grid=4,
            action_dim=4,
            in_channels=3,
            seed=0,
            val_fraction=0.0,
        )
        x_t, a_t, x_tp1 = generate_dummy_batch(4, data_cfg)
        model = ACJEPA(_tiny_cfg())
        out = model(x_t, a_t, x_tp1)
        loss, terms = vicreg_loss(out.z_hat_tp1, out.z_tp1)
        self.assertEqual(tuple(x_t.shape), (4, 3, 32, 32))
        self.assertTrue(torch.isfinite(loss))
        self.assertTrue(torch.isfinite(terms["invariance"]))
        self.assertGreaterEqual(terms["variance"].item(), 0.0)
        self.assertGreaterEqual(terms["covariance"].item(), 0.0)


class NoActionPredictorTests(unittest.TestCase):
    def test_unconditional_predictor_ignores_action(self) -> None:
        cfg = _tiny_cfg(condition_on_action=False)
        model = ACJEPA(cfg)
        x_t, a_t, _ = _dummy_batch(4, cfg)
        z_t = model.encode(x_t)
        z_a = model.predictor(z_t, a_t)
        z_b = model.predictor(z_t, torch.randn_like(a_t))
        self.assertTrue(torch.allclose(z_a, z_b, atol=1e-5))
        self.assertFalse(model.predictor.condition_on_action)


class ParticleGNNTests(unittest.TestCase):
    def test_reuses_edge_list_and_predicts_next_positions(self) -> None:
        from src.dataset import _edge_list
        from src.models.particle_gnn import ParticleGraphWorldModel

        data = DataConfig(
            n_grid=4,
            spatial_dims=2,
            n_episodes=2,
            episode_length=4,
            img_size=32,
            action_dim=4,
            in_channels=3,
        )
        model = ParticleGraphWorldModel(_tiny_cfg(), data, hidden_dim=32, message_steps=2)
        edges = _edge_list(4, 2)
        self.assertEqual(int(model.edge_src.numel()), int(edges.shape[0]) * 2)
        batch, particles, dims = 3, data.n_particles, 2
        pos = torch.rand(batch, particles, dims)
        vel = torch.zeros(batch, particles, dims)
        act = torch.rand(batch, 4)
        pred_pos, pred_vel, latent = model.step(pos, vel, act)
        self.assertEqual(tuple(pred_pos.shape), (batch, particles, dims))
        self.assertEqual(tuple(pred_vel.shape), (batch, particles, dims))
        self.assertEqual(tuple(latent.shape), (batch, model.latent_dim))
        z_hat, z_tgt = model.rollout_from_particles(
            pos.unsqueeze(1).expand(batch, 3, particles, dims).contiguous(),
            vel.unsqueeze(1).expand(batch, 3, particles, dims).contiguous(),
            act.unsqueeze(1).expand(batch, 2, 4).contiguous(),
            k_max=2,
            batch_size=2,
        )
        self.assertEqual(tuple(z_hat.shape), (batch, 2, 64))
        self.assertEqual(tuple(z_tgt.shape), (batch, 2, 64))


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_rollout_figures.py <==
"""Tests for qualitative rollout grids, post-hoc decoder, and multi-seed drift bands."""

from __future__ import annotations

import json
import sys
import tempfile
import unittest
from pathlib import Path

import torch

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from scripts.render_rollout_comparison import (
    REPORT_HORIZONS,
    frame_to_hwc,
    render_episode_grid,
    select_showcase_episodes,
    train_frozen_latent_decoder,
    worst_failure_episode,
    write_failure_caption,
)
from src.ablation import plot_multiseed_drift
from src.config import DataConfig, ModelConfig
from src.dataset import DeformableObjectDataset
from src.models.ac_jepa import ACJEPA
from src.utils.export_paper_artifacts import export_paper_artifacts


def _tiny_model_cfg() -> ModelConfig:
    return ModelConfig(
        img_size=32,
        patch_size=8,
        embed_dim=64,
        encoder_depth=1,
        encoder_num_heads=4,
        mlp_ratio=2.0,
        action_dim=4,
        action_embed_dim=32,
        predictor_embed_dim=64,
        predictor_depth=1,
        predictor_num_heads=4,
        backbone="vit",
    )


class RolloutFigureTests(unittest.TestCase):
    def test_horizons_match_eval_report_set(self) -> None:
        self.assertEqual(REPORT_HORIZONS, (1, 5, 10))

    def test_select_episodes_span_stiffness_and_failure_argmax(self) -> None:
        data_cfg = DataConfig(
            n_episodes=12,
            episode_length=12,
            img_size=32,
            n_grid=4,
            action_dim=4,
            seed=0,
            val_fraction=0.5,
            n_stiffness_classes=3,
        )
        dataset = DeformableObjectDataset(data_cfg, split="all")
        n_train, n_val = dataset.split_sizes()
        mse = torch.zeros(n_train + n_val)
        mse[n_train + 2] = 9.0
        chosen = select_showcase_episodes(dataset, n_episodes=4, mse_k10=mse)
        self.assertEqual(len(chosen), 4)
        self.assertTrue(all(n_train <= i < n_train + n_val for i in chosen))
        classes = {int(dataset.stiffness_labels[i].item()) for i in chosen}
        self.assertGreaterEqual(len(classes), min(3, int(dataset.stiffness_labels[n_train:].unique().numel())))
        fail_id, fail_mse = worst_failure_episode(mse, n_train, n_val)
        self.assertEqual(fail_id, n_train + 2)
        self.assertAlmostEqual(fail_mse, 9.0)

    def test_posthoc_decoder_and_grid_png(self) -> None:
        data_cfg = DataConfig(
            n_episodes=8,
            episode_length=12,
            img_size=32,
            n_grid=4,
            seed=1,
            val_fraction=0.25,
        )
        dataset = DeformableObjectDataset(data_cfg, split="all")
        model = ACJEPA(_tiny_model_cfg())
        model.eval()
        decoder = train_frozen_latent_decoder(
            model, dataset, torch.device("cpu"), epochs=1, batch_size=4, max_steps=3
        )
        z = torch.randn(2, 64)
        recon = decoder(z)
        self.assertEqual(tuple(recon.shape), (2, 3, 32, 32))
        hwc = frame_to_hwc(recon[0])
        self.assertEqual(hwc.shape[-1], 3)
        gt = torch.rand(3, 3, 32, 32)
        with tempfile.TemporaryDirectory() as tmp:
            png = Path(tmp) / "rollout_comparison_0.png"
            render_episode_grid(gt, gt, gt, REPORT_HORIZONS, png, title="unit test")
            self.assertTrue(png.is_file())
            self.assertGreater(png.stat().st_size, 1000)

    def test_failure_caption_uses_probe_diagnostics(self) -> None:
        diagnostics = {
            "models": {
                "vicreg_physics_mpm": {
                    "findings": [
                        "stiffness class: after scaling to n_val=200, mean val acc=0.339 is still consistent with chance=0.333.",
                        "contact quadrant: mean val acc=0.574 is above chance=0.250.",
                    ],
                    "z_target": {
                        "norm_std": 1e-4,
                        "n_dims_std_below_gamma": 128,
                        "latent_dim": 128,
                        "variance_hinge_binding": True,
                    },
                    "contact_val_coverage": {"counts": [853, 829, 151, 167]},
                }
            },
            "paper_limitation": "Caveat: the physics VICReg checkpoint is from early workshop training, not the finished 200-epoch run.",
        }
        with tempfile.TemporaryDirectory() as tmp:
            path = Path(tmp) / "failure_case_caption.txt"
            write_failure_caption(
                path,
                episode_id=1812,
                stiffness_class=2,
                stiffness_e=220.0,
                mse_k10=0.42,
                n_val=200,
                contact_class=0,
                diagnostics=diagnostics,
            )
            text = path.read_text(encoding="utf-8")
            self.assertIn("1812", text)
            self.assertIn("k=10", text)
            self.assertIn("chance", text)
            self.assertIn("not linearly readable", text)
            self.assertNotIn("contact-point extrapolation", text.lower().split("do not")[0])
            self.assertIn("do not attribute the failure to contact-point extrapolation", text)


class MultiseedDriftPlotTests(unittest.TestCase):
    def test_error_bands_written_from_summary_json(self) -> None:
        summary = {
            "seeds": [42, 43, 44],
            "n_seeds": 3,
            "horizons": [1, 5, 10],
            "dataset_path": "outputs/physics_mpm",
            "variants": {
                "full_vicreg": {
                    "label": "Full AC-JEPA (VICReg)",
                    "ema_momentum": 0.996,
                    "by_horizon": {
                        "1": {
                            "rollout_mse_mean": 0.12,
                            "rollout_mse_std": 0.02,
                            "contact_probe_acc_mean": 0.55,
                            "contact_probe_acc_std": 0.03,
                        },
                        "5": {
                            "rollout_mse_mean": 0.18,
                            "rollout_mse_std": 0.03,
                            "contact_probe_acc_mean": 0.54,
                            "contact_probe_acc_std": 0.02,
                        },
                        "10": {
                            "rollout_mse_mean": 0.25,
                            "rollout_mse_std": 0.04,
                            "contact_probe_acc_mean": 0.53,
                            "contact_probe_acc_std": 0.02,
                        },
                    },
                },
                "variant_b_mse": {
                    "label": "Variant B (MSE-only)",
                    "by_horizon": {
                        "1": {
                            "rollout_mse_mean": 0.20,
                            "rollout_mse_std": 0.01,
                            "contact_probe_acc_mean": 0.40,
                            "contact_probe_acc_std": 0.02,
                        },
                        "5": {
                            "rollout_mse_mean": 0.30,
                            "rollout_mse_std": 0.02,
                            "contact_probe_acc_mean": 0.38,
                            "contact_probe_acc_std": 0.02,
                        },
                        "10": {
                            "rollout_mse_mean": 0.40,
                            "rollout_mse_std": 0.03,
                            "contact_probe_acc_mean": 0.36,
                            "contact_probe_acc_std": 0.02,
                        },
                    },
                },
            },
        }
        with tempfile.TemporaryDirectory() as tmp:
            png = Path(tmp) / "ablation_drift.png"
            plot_multiseed_drift(summary, png, dpi=80)
            self.assertTrue(png.is_file())
            self.assertGreater(png.stat().st_size, 2000)
            json_path = Path(tmp) / "ablation_multiseed.json"
            json_path.write_text(json.dumps(summary), encoding="utf-8")
            csv_path = Path(tmp) / "ablation_results.csv"
            csv_path.write_text(
                "variant,variant_label,loss_type,horizon,mse,cosine_similarity,n_val\n"
                "full_vicreg,Full AC-JEPA (VICReg),vicreg,1,0.12,0.9,200\n",
                encoding="utf-8",
            )
            report = export_paper_artifacts(
                csv_path=csv_path,
                output_dir=tmp,
                live_eval=False,
                multiseed_json=json_path,
            )
            self.assertIsNotNone(report["ablation_drift"])
            self.assertTrue(Path(report["ablation_drift"]).is_file())


if __name__ == "__main__":
    unittest.main()


==> reproduction/tests/test_workshop_config.py <==
"""Workshop schedule, warmup scaling, and pixel-AE routing."""

from __future__ import annotations

import sys
import unittest
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

from src.config import (
    TrainingConfig,
    build_workshop_config,
    load_experiment_config,
    resolve_warmup_epochs,
    workshop_config_path,
)
from src.models.pixel_ae import PixelSpaceAutoencoder
from src.train import build_world_model


class WarmupScheduleTests(unittest.TestCase):
    def test_default_100_epoch_keeps_10(self) -> None:
        self.assertEqual(resolve_warmup_epochs(100, 10), 10)
        self.assertEqual(TrainingConfig().warmup_epochs, 10)
        self.assertEqual(TrainingConfig().epochs, 100)

    def test_long_run_scales_stock_warmup(self) -> None:
        self.assertEqual(resolve_warmup_epochs(200, 10), 20)
        self.assertEqual(resolve_warmup_epochs(250, 10), 25)
        cfg = TrainingConfig(epochs=200)
        self.assertEqual(cfg.warmup_epochs, 20)

    def test_explicit_warmup_is_preserved(self) -> None:
        self.assertEqual(resolve_warmup_epochs(200, 20), 20)
        cfg = TrainingConfig(epochs=200, warmup_epochs=15)
        self.assertEqual(cfg.warmup_epochs, 15)

    def test_smoke_epochs_unchanged(self) -> None:
        cfg = TrainingConfig(epochs=5, warmup_epochs=1)
        self.assertEqual(cfg.warmup_epochs, 1)


class WorkshopConfigTests(unittest.TestCase):
    def test_yaml_loads_workshop_schedule(self) -> None:
        cfg = load_experiment_config(workshop_config_path())
        self.assertGreaterEqual(cfg.training.epochs, 200)
        self.assertEqual(cfg.training.batch_size, 128)
        self.assertTrue(cfg.training.amp)
        self.assertEqual(cfg.training.device, "auto")
        self.assertEqual(cfg.training.warmup_epochs, 20)
        self.assertEqual(cfg.model.img_size, 64)
        self.assertEqual(cfg.data.img_size, 64)
        self.assertEqual(cfg.data.action_dim, 4)
        self.assertEqual(cfg.data.in_channels, 3)
        self.assertIsNotNone(cfg.data.dataset_path)

    def test_factory_can_override_loss(self) -> None:
        cfg = build_workshop_config(loss_type="pixel_ae")
        self.assertEqual(cfg.training.loss_type, "pixel_ae")
        self.assertIsInstance(build_world_model(cfg), PixelSpaceAutoencoder)

    def test_vicreg_still_uses_acjepa(self) -> None:
        from src.models.ac_jepa import ACJEPA

        cfg = build_workshop_config(loss_type="vicreg")
        self.assertIsInstance(build_world_model(cfg), ACJEPA)

    def test_metrics_jsonl_is_truncated_on_new_run(self) -> None:
        import tempfile

        from src.train import ExperimentLogger

        cfg = build_workshop_config()
        with tempfile.TemporaryDirectory() as tmp:
            run_dir = Path(tmp)
            stale = run_dir / "metrics.jsonl"
            stale.write_text('{"run":"stale"}\n', encoding="utf-8")
            logger = ExperimentLogger("vicreg", run_dir, cfg)
            self.assertEqual(stale.read_text(encoding="utf-8"), "")
            logger.log(
                {
                    "run": "vicreg",
                    "split": "train_epoch",
                    "epoch": 1,
                    "step": 1,
                    "loss": 1.0,
                    "invariance": 0.1,
                    "variance": 0.2,
                    "covariance": 0.3,
                    "ema_param_l2": 0.4,
                    "grad_norm": 1.5,
                },
                step=1,
            )
            logger.close()
            lines = stale.read_text(encoding="utf-8").strip().splitlines()
            self.assertEqual(len(lines), 1)
            self.assertNotIn("stale", lines[0])
            payload = __import__("json").loads(lines[0])
            self.assertEqual(payload["run"], "vicreg")
            self.assertIn("invariance", payload)
            self.assertIn("ema_param_l2", payload)


if __name__ == "__main__":
    unittest.main()


==> scripts/evaluate_completed_runs.py <==
"""Audit supplied final checkpoints on a separately identified recorded-action replay.
No model training. Probes fit on episodes 0:1800; every reported error uses 1800:2000.
"""
import argparse,sys,json,time,hashlib
from pathlib import Path
import numpy as np
import torch

def main():
 p=argparse.ArgumentParser();p.add_argument('--repo',type=Path,required=True);p.add_argument('--data',type=Path,required=True);p.add_argument('--out',type=Path,required=True);args=p.parse_args();args.out.mkdir(parents=True,exist_ok=True)
 sys.path.insert(0,str(args.repo.resolve()))
 from src.config import ModelConfig
 from src.models.ac_jepa import ACJEPA
 from src.eval import effective_rank,linear_probe_over_horizon,contact_classes
 torch.set_num_threads(2);torch.set_num_interop_threads(1)
 obs=np.load(args.data/'observations.npy',mmap_mode='r');raw=torch.from_numpy(np.load(args.data/'actions.npy'))
 mean=raw[:1800].reshape(-1,4).mean(0);std=raw[:1800].reshape(-1,4).std(0,unbiased=False).clamp_min(1e-6);a=(raw-mean)/std
 label={n:torch.from_numpy(np.load(args.data/(n+'_labels.npy'))) for n in ['geometry','stiffness']};label['contact']=contact_classes(raw[:,:10])
 paths=[('vicreg_action_s42','outputs/vicreg_nocrop/last.pt'),('vicreg_action_s43','outputs/vicreg_nocrop_seed43/last.pt'),('vicreg_noaction_s42','outputs/no_action/last.pt'),('vicreg_noaction_s43','outputs/vicreg_nocrop_noaction_seed43/last.pt')]
 paths +=[(f'vicreg_{act}_s{s}',f'results/reviewer_strengthening/05_more_seeds/vicreg_{act}_s{s}/last.pt') for s in [44,45] for act in ['action','noaction']]
 paths +=[(f'mse_action_s{s}',f'results/reviewer_strengthening/06_corrected_objective/mse_action_s{s}/last.pt') for s in [42,43]]
 permutations=[]
 for t in range(15):
  rng=np.random.default_rng(1009*t);pr=rng.permutation(200);stuck=np.where(pr==np.arange(200))[0]
  if len(stuck)==1:
   j=0 if stuck[0]!=0 else 1;pr[stuck[0]],pr[j]=pr[j],pr[stuck[0]]
  elif len(stuck)>1:pr[stuck]=np.roll(pr[stuck],1)
  permutations.append(torch.from_numpy(pr))
 @torch.no_grad()
 def encode(model,frames,target=False):
  out=[]
  for j in range(0,len(frames),64):
   x=torch.from_numpy(np.array(frames[j:j+64],copy=True)).float()/255
   out.append(model.encode(x,target=target))
  return torch.cat(out)
 rows=[]
 for name,rel in paths:
  dest=args.out/(name+'.json')
  if dest.exists():rows.append(json.loads(dest.read_text()));continue
  t0=time.time();ck=args.repo/rel;d=torch.load(ck,map_location='cpu',weights_only=True);cfg=d['config']
  assert d['epoch']==200 and cfg['data']['crop_scale_min']==1.0
  model=ACJEPA(ModelConfig(**cfg['model']));model.load_state_dict(d['model']);model.eval()
  print('Evaluating',name,flush=True)
  z0=encode(model,obs[:,0]);zv=encode(model,obs[1800:,:15].reshape(-1,3,64,64)).reshape(200,15,128)
  zt=encode(model,obs[1800:,1:].reshape(-1,3,64,64),True).reshape(200,15,128)
  with torch.no_grad():
   pred=model.rollout(z0,a[:,:10]);pv=pred[1800:];tv=zt[:,:10]
   err=(pv-tv).square().mean(-1);per=err.mean(0).tolist();var=tv.var(0,unbiased=False).mean(-1);vn=err.mean(0)/var
   true=model.predictor(zv.reshape(-1,128),a[1800:].reshape(-1,4)).reshape(200,15,128)
   alt_a=torch.stack([a[1800:][pr,t] for t,pr in enumerate(permutations)],1)
   alt=model.predictor(zv.reshape(-1,128),alt_a.reshape(-1,4)).reshape(200,15,128)
   neut=model.predictor(zv.reshape(-1,128),torch.zeros_like(alt_a).reshape(-1,4)).reshape(200,15,128)
   err_true=(true-zt).square().mean(-1);err_alt=(alt-zt).square().mean(-1);pm=(true-alt).square().mean(-1)
   en=(neut-zt).square().mean(-1)
   cf={}
   for subset,idx in [('all',list(range(15))),('change',[3,6,9,12]),('t0',[0])]:
    e=err_true[:,idx].double();s=err_alt[:,idx].double();cf[subset]={'n_episodes':200,'n_transitions':200*len(idx),'true_mse':e.mean().item(),'shuffled_mse':s.mean().item(),'shuffle_error_change_pct':100*(s.mean()/e.mean()-1).item(),'pred_mse_mean':pm[:,idx].mean().item(),'pred_mse_median':pm[:,idx].median().item(),'neutral_error_change_pct':100*(en[:,idx].double().mean()/e.mean()-1).item()}
   rank={'pred':effective_rank(pv),'target':effective_rank(tv)}
  probes={}
  for n,c in [('geometry',2),('stiffness',3),('contact',4)]:
   torch.manual_seed(0)
   probes[n]=linear_probe_over_horizon(pred[:1800],pred[1800:],label[n][:1800],label[n][1800:],c,epochs=80,lr=.01,device=torch.device('cpu'))
  np.savez_compressed(args.out/(name+'_per_episode.npz'),rollout_mse=err.numpy(),true_mse=err_true.numpy(),shuffle_mse=err_alt.numpy(),pred_delta=pm.numpy(),neutral_mse=en.numpy())
  row={'name':name,'checkpoint':rel,'checkpoint_sha256':hashlib.file_digest(ck.open('rb'),'sha256').hexdigest(),'epoch':200,'config':cfg,'evaluation_scope':'recorded-action Linux replay; held-out episodes 1800:2000','rollout_mse':per,'vn_mse':vn.tolist(),'target_variance':var.tolist(),'effective_rank':rank,'counterfactual':cf,'probes':probes,'seconds':time.time()-t0,'torch':torch.__version__,'numpy':np.__version__}
  dest.write_text(json.dumps(row,indent=2));rows.append(row)
  print(name,'MSE', [round(per[k],6) for k in [0,4,9]],'rank',round(rank['pred']['participation_ratio'],3),'CF%',cf['change']['shuffle_error_change_pct'],'seconds',round(row['seconds'],1),flush=True)
 (args.out/'completed_evaluation.json').write_text(json.dumps({'data_provenance':json.loads((args.data/'replay_provenance.json').read_text()),'runs':rows},indent=2))
if __name__=='__main__':main()


==> scripts/make_figures.py <==
"""Regenerate every publication figure/table from packaged numerical artifacts."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch,FancyArrowPatch
R=Path(__file__).resolve().parents[1];D=R/'data';F=R/'figures';T=R/'tables';F.mkdir(exist_ok=True);T.mkdir(exist_ok=True)
mpl.rcParams.update({'font.family':'DejaVu Sans','font.size':8,'axes.titlesize':8.5,'axes.labelsize':8,'xtick.labelsize':7,'ytick.labelsize':7,'legend.fontsize':7,'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False,'lines.linewidth':1.5,'lines.markersize':4})
BLUE='#176B91';ORANGE='#CB6727';TEAL='#208A79';PURPLE='#8060A5';GRAY='#6B7280'
def save(fig,name):
 fig.savefig(F/(name+'.pdf'),bbox_inches='tight',pad_inches=.035);fig.savefig(F/(name+'.png'),dpi=240,bbox_inches='tight',pad_inches=.035);plt.close(fig)
raw=D/'reviewer_strengthening';p=pd.read_csv(raw/'01_simulator_counterfactual/physical_divergence_per_example.csv');tg=pd.read_csv(raw/'01_simulator_counterfactual/target_latent_divergence_per_example.csv');pr=pd.read_csv(raw/'01_simulator_counterfactual/predictor_divergence_per_example.csv');bins=pd.read_csv(raw/'02_action_distance/binned_sensitivity.csv');bs=pd.read_csv(raw/'03_episode_bootstrap/bootstrap_summary.csv')
assert len(p)==54600 and len(tg)==109200 and len(pr)==42000
assert not p.duplicated(['episode','t','horizon','intervention']).any()
assert not tg.duplicated(['episode','t','horizon','intervention','checkpoint']).any()
assert not pr.duplicated(['episode','t','intervention','checkpoint']).any()
assert p.episode.nunique()==200 and p.episode.min()==1800 and p.episode.max()==1999
assert (p[p.intervention=='true'].rms_pos==0).all()
runs={x['name']:x for x in json.loads((D/'heldout_evaluation/completed_evaluation.json').read_text())['runs']}
# A diagram of measurable transformations, not generated artwork.
fig,ax=plt.subplots(figsize=(5.5,2.08));ax.set(xlim=(0,1),ylim=(0,1));ax.axis('off')
def box(x,y,w,h,label,color=BLUE):
 ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=0.008,rounding_size=0.014',fc='white',ec=color,lw=1.1));ax.text(x+w/2,y+h/2,label,ha='center',va='center',fontsize=7.4)
def arrow(x1,y1,x2,y2,color=GRAY):ax.add_patch(FancyArrowPatch((x1,y1),(x2,y2),arrowstyle='-|>',mutation_scale=9,lw=1,color=color))
box(.015,.39,.145,.22,'Shared\nstate $s_t$',GRAY)
for y,lab,c in [(.73,'Recorded action',BLUE),(.20,'Alternative action',ORANGE)]:
 box(.225,y,.22,.19,'MPM future state\n'+lab,c);box(.51,y,.185,.17,'Quantized\nraster',c);box(.76,y,.22,.17,'Target\nembedding',c)
 arrow(.16,.50,.22,y+.085,c);arrow(.447,y+.085,.505,y+.085,c);arrow(.698,y+.085,.755,y+.085,c)
for x,label in [(.335,'Particle response'),(.6025,'Visible response'),(.87,'Latent response')]:
 ax.plot([x,x],[.41,.71],color=GRAY,lw=.8,ls=':');ax.text(x,.515,label,ha='center',va='center',fontsize=7,bbox={'fc':'white','ec':'none','pad':1})
ax.text(.5,.037,'Separate physical response, observation visibility, and predictor action use.',ha='center',fontsize=7.0,fontweight='bold')
save(fig,'counterfactual_overview')
# Horizon distributions, retaining zeros and differing support counts.
fig,axs=plt.subplots(1,3,figsize=(5.5,1.9),layout='constrained')
for inter,label,color,marker in [('shuffled_same_time','Shuffled',BLUE,'o'),('neutral','Mean action',ORANGE,'s')]:
 for j,col in enumerate(['rms_pos','rms_vel']):
  q=p[p.intervention==inter].groupby('horizon')[col];med=q.median();lo=q.quantile(.25);hi=q.quantile(.75);scale=1e5 if j==0 else 1e3
  axs[j].plot(med.index,med*scale,marker=marker,c=color,label=label);axs[j].fill_between(med.index,lo*scale,hi*scale,color=color,alpha=.12)
 s=p[p.intervention==inter];v=s.groupby('horizon').mse_full.apply(lambda x:(x==0).mean()*100);axs[2].plot(v.index,v,marker=marker,c=color,label=label)
for ax in axs:ax.set_xticks([1,3,5]);ax.set_xlabel('Horizon (observations)');ax.grid(axis='y',alpha=.17);ax.set_ylim(bottom=0)
axs[0].set_title('(a) Particle displacement');axs[0].set_ylabel(r'RMS position $\times 10^{-5}$')
axs[1].set_title('(b) Particle velocity');axs[1].set_ylabel(r'RMS velocity $\times 10^{-3}$')
axs[2].set_title('(c) Identical rasters');axs[2].set_ylabel('Identical raster pairs (%)');axs[2].set_ylim(0,70);axs[2].legend(loc='lower right',frameon=False)
save(fig,'physical_observability')
# Magnitude dependence; linear scale preserves zero target medians.
fig,axs=plt.subplots(1,3,figsize=(5.5,1.9),layout='constrained')
for j,seed in enumerate([42,43]):
 b=bins[bins.checkpoint==f'vicreg_nocrop_s{seed}']
 axs[j].plot(b.quintile,b.tgt_mse_median*1e6,'o-',c=BLUE,label='Target change');axs[j].plot(b.quintile,b.pred_mse_median*1e6,'s--',c=ORANGE,label='Predictor change')
 axs[j].set(title=f'({chr(97+j)}) Seed {seed}',xlabel='Action-distance quintile',ylabel=r'Median latent MSE $\times 10^{-6}$',xticks=[1,2,3,4,5],ylim=(0,100 if seed==42 else 45));axs[j].grid(axis='y',alpha=.17)
axs[0].legend(frameon=False,loc='upper left')
for i,seed in enumerate([42,43]):
 b=bs[(bs.checkpoint==f'vicreg_nocrop_s{seed}')&(bs.metric=='pred_mse')]
 for j,subset in enumerate(['all','command_change']):
  v=b[b.subset==subset].iloc[0];y=i*2+j
  axs[2].errorbar(v.point*1e6,y,xerr=np.array([[v.point-v.ci95_lo],[v.ci95_hi-v.point]])*1e6,fmt='o' if j==0 else 's',color=BLUE if j==0 else ORANGE,capsize=3)
axs[2].set_yticks([0,1,2,3],['42 / all','42 / change','43 / all','43 / change']);axs[2].invert_yaxis();axs[2].set(title='(c) Episode uncertainty',xlabel='Mean predictor change\n'+r'(MSE $\times 10^{-6}$)',xlim=(2.7,4.6));axs[2].grid(axis='x',alpha=.17)
save(fig,'action_sensitivity')
# Four-seed matched architecture study.
fig,axs=plt.subplots(1,3,figsize=(5.5,1.9),layout='constrained');seeds=[42,43,44,45]
for act,col,mark,lbl in [('action',BLUE,'o','Action'),('noaction',ORANGE,'s','No action')]:
 rr=[runs[f'vicreg_{act}_s{s}'] for s in seeds]
 axs[0].plot(seeds,[r['rollout_mse'][9] for r in rr],marker=mark,color=col,label=lbl)
 axs[1].plot(seeds,[r['effective_rank']['pred']['participation_ratio'] for r in rr],marker=mark,color=col,label=lbl)
axs[0].set(title='(a) Held-out rollout',ylabel='10-step latent MSE',ylim=(1.0,1.31));axs[0].legend(frameon=False,loc='upper right')
axs[1].set(title='(b) Predicted spectrum',ylabel='Participation-ratio rank',ylim=(0,16))
vv=[runs[f'vicreg_action_s{s}']['counterfactual']['change']['shuffle_error_change_pct'] for s in seeds]
axs[2].bar(seeds,vv,color=[BLUE if x>=0 else ORANGE for x in vv],width=.6);axs[2].axhline(0,c=GRAY,lw=.7);axs[2].set(title='(c) Action replacement',ylabel='Boundary error change (%)',ylim=(-.019,.052))
for ax in axs:ax.set_xticks(seeds);ax.set_xlabel('Training seed');ax.grid(axis='y',alpha=.17)
save(fig,'four_seed_audit')
# Corrected objective comparison: per-seed curves and task-neutral spectral diagnostic.
fig,axs=plt.subplots(1,3,figsize=(5.5,1.85),layout='constrained')
for obj,col,mark,lbl in [('vicreg',BLUE,'o','VICReg'),('mse',ORANGE,'s','MSE-only')]:
 rr=[runs[f'{obj}_action_s{s}'] for s in [42,43]];ks=[1,5,10]
 for j,field in enumerate(['rollout_mse','vn_mse']):
  ar=np.array([[r[field][k-1] for k in ks] for r in rr]);mean=ar.mean(0);err=np.ptp(ar,0)/2
  axs[j].errorbar(ks,mean,yerr=err,color=col,marker=mark,capsize=2,label=lbl);axs[j].set_yscale('log');axs[j].set_xticks(ks);axs[j].set_xlabel('Rollout horizon');axs[j].grid(axis='y',alpha=.17)
 for s,r in zip([42,43],rr):axs[2].scatter(r['effective_rank']['pred']['participation_ratio'],r['effective_rank']['pred']['eig_frac_top1'],c=col,marker=mark,s=26);axs[2].annotate(str(s),(r['effective_rank']['pred']['participation_ratio'],r['effective_rank']['pred']['eig_frac_top1']),xytext=(3,3),textcoords='offset points',fontsize=6.8)
axs[0].set(title='(a) Prediction error',ylabel='Held-out latent MSE');axs[0].legend(frameon=False,loc='lower right')
axs[1].set(title='(b) Scale-normalized error',ylabel='Variance-normalized MSE')
axs[2].set(title='(c) Spectral concentration',xlabel='Predicted effective rank',ylabel='Top eigenvalue fraction',xlim=(0,15),ylim=(0,.62));axs[2].grid(alpha=.17)
save(fig,'corrected_objectives')
# TeX tables and exact claim source.
head={};summaryrows=[]
for name,r in runs.items():
 s={'name':name,'seed':r['config']['training']['seed'],'objective':r['config']['training']['loss_type'],'action':r['config']['model']['condition_on_action'],'mse1':r['rollout_mse'][0],'mse5':r['rollout_mse'][4],'mse10':r['rollout_mse'][9],'vnmse10':r['vn_mse'][9],'pred_rank':r['effective_rank']['pred']['participation_ratio'],'top1':r['effective_rank']['pred']['eig_frac_top1'],'target_rank':r['effective_rank']['target']['participation_ratio'],'shuffle_change_pct':r['counterfactual']['change']['shuffle_error_change_pct']}
 s.update({k:float(np.mean(v['val_acc'])) for k,v in r['probes'].items()});summaryrows.append(s)
su=pd.DataFrame(summaryrows);su.to_csv(D/'final_run_summary.csv',index=False)
rows=[]
for _,r in su.iterrows():
 label=('VICReg' if r.objective=='vicreg' else 'MSE-only')+(' + action' if r.action else ', no action')
 rows.append(f'{label} & {int(r.seed)} & {r.mse1:.5f} & {r.mse5:.5f} & {r.mse10:.5f} & {r.vnmse10:.3f} & {r.pred_rank:.2f} & {r.top1:.3f} '+r'\\')
(T/'per_seed_rows.tex').write_text('\n'.join(rows)+'\n')
rows=[]
for _,r in su.iterrows():
 label=('VICReg' if r.objective=='vicreg' else 'MSE')+(' + a' if r.action else ', no a')
 rows.append(f'{label} & {int(r.seed)} & {100*r.geometry:.2f} & {100*r.stiffness:.2f} & {100*r.contact:.2f} & {r.shuffle_change_pct:+.5f} '+r'\\')
(T/'probe_rows.tex').write_text('\n'.join(rows)+'\n')
for obj in ['vicreg','mse']:
 x=su[(su.objective==obj)&su.action&su.seed.isin([42,43])];head[obj]={c:{'mean':float(x[c].mean()),'half_range':float(np.ptp(x[c])/2)} for c in ['mse1','mse5','mse10','vnmse10','pred_rank']}
head['matched_mse10_ratio']=head['vicreg']['mse10']['mean']/head['mse']['mse10']['mean'];head['four_seed_vicreg']=su[(su.objective=='vicreg')&su.action].to_dict('records')
orig=[]
for seed in [42,43]:
 ck=f'vicreg_nocrop_s{seed}';a=pr[(pr.checkpoint==ck)&(pr.intervention=='shuffled_same_time')];b=tg[(tg.checkpoint==ck)&(tg.intervention=='shuffled_same_time')&(tg.horizon==1)]
 m=a.merge(b,on=['episode','t','checkpoint','intervention'],validate='one_to_one');valid=m.tgt_mse>1e-8
 orig.append({'seed':seed,'n':len(m),'pred_mean':float(m.pred_mse.mean()),'pred_median':float(m.pred_mse.median()),'target_median':float(m.tgt_mse.median()),'ratio_median':float((m.pred_mse[valid]/m.tgt_mse[valid]).median()),'ratio_excluded':int((~valid).sum()),'true_error_mean':float(m.err_true_to_tgt_true_h1.mean()),'shuffle_error_pct':float(100*(m.err_alt_to_tgt_true_h1.mean()/m.err_true_to_tgt_true_h1.mean()-1))})
head['original_cf']=orig;(D/'paper_claims.json').write_text(json.dumps(head,indent=2))
# Supplement: all original interventions, with no pooling into primary shuffled claims.
rows=[]
for inter,label in [('shuffled_same_time','Shuffled'),('neutral','Mean action'),('force_reversed','Force reversed'),('force_rotated','Force rotated'),('force_scaled','Force scaled'),('contact_perturbed','Contact shifted')]:
 s=p[(p.intervention==inter)&(p.horizon==1)]
 if len(s)==0:continue
 rows.append(f'{label} & {len(s)} & {s.rms_pos.median()*1e5:.3f} & {s.rms_vel.median()*1e3:.3f} & {100*(s.mse_full==0).mean():.2f} '+r'\\')
(T/'secondary_rows.tex').write_text('\n'.join(rows)+'\n')
print('Regenerated 5 vector figures, per-seed tables, and verified numerical claims.')
print(json.dumps({k:v for k,v in head.items() if k not in ['four_seed_vicreg']},indent=2))
# Single-frame and history probe controls from the fixed exploratory protocol.
obsfile=D/'observability_replay/all_probe_results.csv'
if obsfile.exists():
 ob=pd.read_csv(obsfile)
 fig,axs=plt.subplots(1,2,figsize=(5.5,1.9),layout='constrained')
 for seed,col in [(42,BLUE),(43,ORANGE)]:
  for probe,mark,style in [('linear','o','-'),('mlp','s','--')]:
   b=ob[(ob.family=='jepa_single')&(ob.checkpoint==f'vicreg_nocrop_s{seed}')&(ob.task=='stiffness')&(ob.probe==probe)]
   axs[0].plot(b.t,b.val_acc*100,style,marker=mark,c=col,label=f'{seed} / {probe.upper() if probe=="mlp" else probe}')
 axs[0].axhline(100/3,color=GRAY,ls=':',lw=1);axs[0].set(title='(a) Stiffness from an observed frame',xlabel='Observed time',ylabel='Validation accuracy (%)',ylim=(20,50),xticks=[0,3,5,7,9,12,15]);axs[0].legend(frameon=False,ncol=2,loc='upper left',fontsize=6.5)
 labels=['Concat 0,3','Concat 0,3,6','Mean of 0:15','Final + change'];features=['concat_0_3','concat_0_3_6','mean_pool','final_diff_t15']
 for seed,col in [(42,BLUE),(43,ORANGE)]:
  for probe,mark,dx in [('linear','o',-.10),('mlp','s',.10)]:
   b=ob[(ob.family=='jepa_history')&(ob.checkpoint==f'vicreg_nocrop_s{seed}')&(ob.task=='stiffness')&(ob.probe==probe)].set_index('features')
   axs[1].scatter(np.arange(4)+dx+(seed-42-.5)*.22,b.loc[features].val_acc*100,color=col,marker=mark,s=20)
 axs[1].axhline(100/3,color=GRAY,ls=':',lw=1);axs[1].set(title='(b) Stiffness from latent history',ylabel='Validation accuracy (%)',ylim=(20,50));axs[1].set_xticks(np.arange(4),labels,rotation=15,ha='right')
 for ax in axs:ax.grid(axis='y',alpha=.17)
 save(fig,'observability_probes')
 rows=[]
 for fam in ['jepa_single','jepa_history','raw_single','raw_history']:
  for probe in ['linear','mlp']:
   st=ob[(ob.family==fam)&(ob.probe==probe)&(ob.task=='stiffness')];ge=ob[(ob.family==fam)&(ob.probe==probe)&(ob.task=='geometry')]
   label={'jepa_single':'EMA, single frame','jepa_history':'EMA, history','raw_single':'Raster, single frame','raw_history':'Raster, history'}[fam]
   rows.append(f'{label} & {probe.upper() if probe=="mlp" else "Linear"} & {len(st)} & {100*st.val_acc.min():.1f}--{100*st.val_acc.max():.1f} & {100*ge.val_acc.min():.1f}--{100*ge.val_acc.max():.1f} '+r'\\')
 (T/'observability_rows.tex').write_text('\n'.join(rows)+'\n')
# The exact small array used to redraw the sample observations is packaged.
examples=D/'replay_density_examples.npz'
if examples.exists():
 ar=np.load(examples);fig,axs=plt.subplots(2,3,figsize=(4.7,2.65),layout='constrained')
 for i,ax in enumerate(axs.flat):
  ax.imshow(ar['frames'][i],cmap='gray',vmin=0,vmax=255,interpolation='nearest');ax.axis('off');ax.set_title(f'{"Disk" if i<3 else "Bar"}, E={([18,70,220]*2)[i]}',fontsize=8)
 save(fig,'simulator_examples')


==> scripts/make_phase2_figures.py <==
from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parents[1]
D=ROOT/'data'/'phase2'; F=ROOT/'figures'; T=ROOT/'tables'
F.mkdir(exist_ok=True); T.mkdir(exist_ok=True)

mpl.rcParams.update({
    'font.family':'DejaVu Sans','font.size':8,'axes.titlesize':8.5,'axes.labelsize':8,
    'xtick.labelsize':7,'ytick.labelsize':7,'legend.fontsize':6.8,
    'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False,
    'lines.linewidth':1.35,'lines.markersize':4.5,
})
C0='#176B91'; C1='#CB6727'; C2='#208A79'; C3='#8060A5'; GRAY='#6B7280'

def save(fig,name):
    fig.savefig(F/f'{name}.pdf',bbox_inches='tight',pad_inches=.035)
    fig.savefig(F/f'{name}.png',dpi=240,bbox_inches='tight',pad_inches=.035)
    plt.close(fig)

cf=pd.read_csv(D/'counterfactual_metrics.csv')
# Main figure: visible contrast + scale control + matched-state response.
hi=cf[cf['split']=='high_visibility'].copy(); inc=cf[cf['split']=='dtgt_gt_1e-8'].copy()
order=['vicreg_nocrop_s42','vicreg_nocrop_s43']; labels=['Seed 42','Seed 43']; colors=[C0,C1]
fig,axs=plt.subplots(1,3,figsize=(5.5,1.85),layout='constrained')
xs=np.arange(2)
for i,(ck,label,col) in enumerate(zip(order,labels,colors)):
    r=hi[hi.checkpoint==ck].iloc[0]
    # raw response magnitudes
    axs[0].scatter(i-.09,r.median_D_tgt,s=30,marker='o',color=col,label='Target' if i==0 else None)
    axs[0].scatter(i+.09,r.median_D_pred,s=30,marker='s',color=col,label='Predictor' if i==0 else None)
    axs[0].plot([i-.09,i+.09],[r.median_D_tgt,r.median_D_pred],color=col,alpha=.45,lw=.9)
    # variance normalized response
    axs[1].scatter(i-.09,r.median_D_tgt_norm,s=30,marker='o',color=col,label='Target' if i==0 else None)
    axs[1].scatter(i+.09,r.median_D_pred_norm,s=30,marker='s',color=col,label='Predictor' if i==0 else None)
    axs[1].plot([i-.09,i+.09],[r.median_D_tgt_norm,r.median_D_pred_norm],color=col,alpha=.45,lw=.9)
for ax,title,ylab in [(axs[0],'(a) Visible counterfactuals','Median latent response'),(axs[1],'(b) Variance normalized','Median normalized response')]:
    ax.set_yscale('log'); ax.set_xticks(xs,labels); ax.set_title(title); ax.set_ylabel(ylab); ax.grid(axis='y',alpha=.17)
axs[0].legend(frameon=False,loc='lower left')
# state/action sensitivity ratios: included and high visibility
w=.27
for i,(ck,label,col) in enumerate(zip(order,labels,colors)):
    a=inc[inc.checkpoint==ck].iloc[0]; h=hi[hi.checkpoint==ck].iloc[0]
    axs[2].scatter(i-w/2,a.median_D_state_over_D_action,s=32,marker='o',color=col,label=r'$D_{tgt}>10^{-8}$' if i==0 else None)
    axs[2].scatter(i+w/2,h.median_D_state_over_D_action,s=32,marker='^',color=col,label='High visibility' if i==0 else None)
axs[2].set_yscale('log'); axs[2].set_xticks(xs,labels); axs[2].set_title('(c) State vs action control'); axs[2].set_ylabel(r'Median $D_{state}/D_{action}$'); axs[2].grid(axis='y',alpha=.17); axs[2].legend(frameon=False,loc='lower left')
save(fig,'visibility_action_control')

# Four-seed matched action/no-action: paired points, no lines across independent seeds.
fr=pd.read_csv(D/'final_checkpoint_results.csv')
seeds=[42,43,44,45]
fig,axs=plt.subplots(1,3,figsize=(5.5,1.85),layout='constrained')
for s in seeds:
    a=fr[(fr.objective=='vicreg')&(fr.condition_on_action==True)&(fr.seed==s)].iloc[0]
    n=fr[(fr.objective=='vicreg')&(fr.condition_on_action==False)&(fr.seed==s)].iloc[0]
    x=s
    axs[0].plot([x-.09,x+.09],[a['MSE@10'],n['MSE@10']],color=GRAY,alpha=.45,lw=.8)
    axs[0].scatter(x-.09,a['MSE@10'],color=C0,marker='o',s=27,label='Action' if s==42 else None)
    axs[0].scatter(x+.09,n['MSE@10'],color=C1,marker='s',s=27,label='No action' if s==42 else None)
    axs[1].plot([x-.09,x+.09],[a['pred_rank@1'],n['pred_rank@1']],color=GRAY,alpha=.45,lw=.8)
    axs[1].scatter(x-.09,a['pred_rank@1'],color=C0,marker='o',s=27,label='Action' if s==42 else None)
    axs[1].scatter(x+.09,n['pred_rank@1'],color=C1,marker='s',s=27,label='No action' if s==42 else None)
    axs[2].bar(x,float(a['shuffle_change_pct']),width=.56,color=C0 if float(a['shuffle_change_pct'])>=0 else C1)
axs[0].set(title='(a) 10-step latent error',ylabel='MSE@10'); axs[0].legend(frameon=False,loc='upper right')
axs[1].set(title='(b) Horizon-1 predicted rank',ylabel='Effective rank@1')
axs[2].axhline(0,color=GRAY,lw=.7); axs[2].set(title='(c) Action replacement',ylabel='Boundary error change (%)')
for ax in axs:
    ax.set_xticks(seeds); ax.set_xlabel('Training seed'); ax.grid(axis='y',alpha=.17)
save(fig,'four_seed_audit_phase2')

# Objective figure: individual seeds, no pseudo-CI, plus target/pred rank at h=1.
fig,axs=plt.subplots(1,3,figsize=(5.5,1.85),layout='constrained')
ks=[1,5,10]
for obj,col,mark,name in [('vicreg',C0,'o','VICReg'),('mse',C1,'s','MSE-only')]:
    for s,ls in [(42,'-'),(43,'--')]:
        r=fr[(fr.objective==obj)&(fr.condition_on_action==True)&(fr.seed==s)].iloc[0]
        axs[0].plot(ks,[r[f'MSE@{k}'] for k in ks],marker=mark,ls=ls,color=col,label=f'{name} / {s}')
        axs[1].plot(ks,[r[f'VN-MSE@{k}'] for k in ks],marker=mark,ls=ls,color=col)
axs[0].set_yscale('log'); axs[1].set_yscale('log')
axs[0].set(title='(a) Prediction error',ylabel='Latent MSE'); axs[1].set(title='(b) Scale-normalized error',ylabel='Variance-normalized MSE')
for ax in axs[:2]: ax.set_xticks(ks); ax.set_xlabel('Rollout horizon'); ax.grid(axis='y',alpha=.17)
axs[0].legend(frameon=False,fontsize=6.2,loc='lower right')
# rank@1 for prediction and target, each individual seed
cats=[('vicreg','Prediction'),('vicreg','Target'),('mse','Prediction'),('mse','Target')]
x=np.arange(len(cats)); xt=['VICReg\npred','VICReg\ntarget','MSE\npred','MSE\ntarget']
for j,(obj,branch) in enumerate(cats):
    for s,dx,marker in [(42,-.08,'o'),(43,.08,'s')]:
        r=fr[(fr.objective==obj)&(fr.condition_on_action==True)&(fr.seed==s)].iloc[0]
        val=r['pred_rank@1' if branch=='Prediction' else 'target_rank@1']
        axs[2].scatter(j+dx,val,s=30,marker=marker,color=C0 if obj=='vicreg' else C1,label=f'Seed {s}' if j==0 else None)
axs[2].set_xticks(x,xt); axs[2].set(title='(c) Horizon-1 spectral rank',ylabel='Effective rank@1'); axs[2].grid(axis='y',alpha=.17); axs[2].legend(frameon=False,loc='upper right')
save(fig,'corrected_objectives_phase2')

# TeX: final checkpoint summary (original dump)
rows=[]
for _,r in fr.iterrows():
    label=('VICReg' if r.objective=='vicreg' else 'MSE-only')+(' + action' if r.condition_on_action else ', no action')
    rows.append(f"{label} & {int(r.seed)} & {r['MSE@1']:.5f} & {r['MSE@5']:.5f} & {r['MSE@10']:.5f} & {r['VN-MSE@10']:.3f} & {r['pred_rank@1']:.2f} & {r['target_rank@1']:.2f} \\\\")
(T/'per_seed_rows_phase2.tex').write_text('\n'.join(rows)+'\n')
# Rounded probe/action table rows from the same canonical original-dump evaluation.
rows=[]
for _,r in fr.iterrows():
    label=('VICReg' if r.objective=='vicreg' else 'MSE')+(' + a' if r.condition_on_action else ', no a')
    rows.append(f"{label} & {int(r.seed)} & {100*r.geometry_probe:.2f} & {100*r.stiffness_probe:.2f} & {100*r.contact_probe:.2f} & {r.shuffle_change_pct:+.3f} " + r'\\')
(T/'probe_rows.tex').write_text('\n'.join(rows)+'\n')
# Per-horizon rank table
rows=[]
for _,r in fr.iterrows():
    label=('VICReg+a' if r.objective=='vicreg' and r.condition_on_action else 'VICReg-noa' if r.objective=='vicreg' else 'MSE+a')
    vals=[]
    for k in [1,3,5,10]: vals += [r[f'pred_rank@{k}'],r[f'target_rank@{k}']]
    rows.append(label+f" & {int(r.seed)} & "+' & '.join(f'{v:.2f}' for v in vals)+r' \\')
(T/'rank_horizon_rows.tex').write_text('\n'.join(rows)+'\n')
# High visibility control table
rows=[]
for ck,seed in zip(order,[42,43]):
    r=hi[hi.checkpoint==ck].iloc[0]; q=inc[inc.checkpoint==ck].iloc[0]
    rows.append(f"{seed} & {int(r['n'])} & {r.median_D_tgt:.2e} & {r.median_D_pred:.2e} & {r.median_raw_ratio:.4f} & {r.median_norm_ratio:.4f} & {q.median_D_state_over_D_action:.1f} & {r.median_D_state_over_D_action:.1f} \\\\")
(T/'phase2_counterfactual_rows.tex').write_text('\n'.join(rows)+'\n')
# Upstream stiffness summary table: report ranges across tested times and history for fixed readouts.
sp=pd.read_csv(D/'stiffness_positive_controls.csv')
rows=[]
def acc_range(family, task='stiffness', probes=('linear','mlp')):
    q=sp[(sp.family==family)&(sp.task==task)&(sp.probe.isin(probes))]
    return (100*q.val_acc.min(),100*q.val_acc.max())
def geom_range(family, probes=('linear','mlp')):
    q=sp[(sp.family==family)&(sp.task=='geometry')&(sp.probe.isin(probes))]
    return (100*q.val_acc.min(),100*q.val_acc.max())
for fam,label in [('mechanical','Mechanical $x,v,C,F$'),('mechanical_history','Mechanical history'),('float_full','Float $64\\times64$ raster'),('float_history','Float raster history'),('uint8_full','uint8 $64\\times64$ raster'),('uint8_history','uint8 raster history')]:
    sr=acc_range(fam); gr=geom_range(fam)
    rows.append(f"{label} & {sr[0]:.1f}--{sr[1]:.1f} & {gr[0]:.1f}--{gr[1]:.1f} \\\\")
# privileged material: linear and MLP separately
for probe,label in [('linear','Privileged $\\mu,\\lambda$ (linear)'),('mlp','Privileged $\\mu,\\lambda$ (MLP)')]:
    st=sp[(sp.family=='privileged_mulam')&(sp.task=='stiffness')&(sp.probe==probe)].val_acc.iloc[0]*100
    ge=sp[(sp.family=='privileged_mulam')&(sp.task=='geometry')&(sp.probe==probe)].val_acc.iloc[0]*100
    rows.append(f"{label} & {st:.1f} & {ge:.1f} \\\\")
(T/'stiffness_positive_rows.tex').write_text('\n'.join(rows)+'\n')
print('Wrote Phase-2 figures and tables.')


==> scripts/replay_recorded.py <==
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import sys, numpy as np, hashlib, json, time
import argparse
parser=argparse.ArgumentParser();parser.add_argument('--repo',type=Path,required=True);parser.add_argument('--out',type=Path,required=True);args=parser.parse_args()
ROOT=args.repo.resolve()
sys.path.insert(0,str(ROOT))
from scripts.generate_trajectories import MLSMPM2D,MPMConfig,sample_geometry,episode_class_geom,episode_rng_seed,GEOMETRIES,STIFFNESS_E,apply_action_frames,render_rgb
A=np.load(ROOT/'outputs/physics_mpm/actions.npy')
def episode(e):
 ci,gi=episode_class_geom(e);sim=MLSMPM2D(MPMConfig());rng=np.random.default_rng(episode_rng_seed(0,e));sim.reset(sample_geometry(GEOMETRIES[gi],sim.cfg.particle_spacing,rng),STIFFNESS_E[ci]);frames=[render_rgb(sim.x,sim.v,64,sim.cfg.render_sigma)]
 for a in A[e]:
  apply_action_frames(sim,a,1);frames.append(render_rgb(sim.x,sim.v,64,sim.cfg.render_sigma))
 return e,np.stack(frames)
if __name__=='__main__':
 out=args.out;out.mkdir(exist_ok=True);obs=np.empty((2000,16,3,64,64),np.uint8);t=time.time()
 with ProcessPoolExecutor(max_workers=6) as pool:
  for k,(e,f) in enumerate(pool.map(episode,range(2000),chunksize=40)):
   obs[e]=f
   if k%400==0: print(k,round(time.time()-t,1),flush=True)
 np.save(out/'observations.npy',obs)
 import shutil
 for n in ('actions.npy','stiffness_labels.npy','stiffness_values.npy','geometry_labels.npy'):shutil.copy2(ROOT/'outputs/physics_mpm'/n,out/n)
 hashes={p.name:hashlib.file_digest(p.open('rb'),'sha256').hexdigest() for p in out.glob('*.npy')}
 print(hashes,flush=True);(out/'replay_provenance.json').write_text(json.dumps({'method':'Original initial-state RNG seed and supplied recorded actions; Linux NumPy replay. Original observation tensor absent from upload.','hashes':hashes,'original_observations_sha256':'ee3fe0fedfc65b690c5de5526a4a434a5dc3a44ee9f9064da7317b5f4cb0759f','numpy_version':np.__version__,'seconds':time.time()-t},indent=2))


==> scripts/reproduce_observability.py <==
"""Run the repository's fixed probes on the identified recorded-action replay.
Exploratory revision analysis; no hyperparameter selection on validation data.
"""
import argparse,sys
from pathlib import Path
import torch
p=argparse.ArgumentParser();p.add_argument('--repo',type=Path,required=True);p.add_argument('--data',type=Path,required=True);p.add_argument('--out',type=Path,required=True);a=p.parse_args()
sys.path.insert(0,str(a.repo.resolve()))
import scripts.run_stiffness_observability as run
run.DUMP=a.data.resolve();run.OUT=a.out.resolve()
torch.set_num_threads(2);torch.set_num_interop_threads(1)
run.main()

